Experiments conducted in the burning plasma regime with inertial fusion implosions

An experimental program is currently underway at the National Ignition Facility (NIF) to compress deuterium and tritium (DT) fuel to densities and temperatures sufficient to achieve fusion and energy gain. The primary approach being investigated is indirect drive inertial confinement fusion (ICF), where a high-Z radiation cavity (a hohlraum) is heated by lasers, converting the incident energy into x-ray radiation which in turn drives the DT fuel filled capsule causing it to implode. Previous experiments reported DT fuel gain exceeding unity [O.A. Hurricane et al., Nature 506, 343 (2014)] and then exceeding the kinetic energy of the imploding fuel [S. Le Pape et al., Phys. Rev. Lett. 120, 245003 (2018)]. We report on recent experiments that have achieved record fusion neutron yields on NIF, greater than 100 kJ with momentary fusion powers exceeding 1PW, and have for the first time entered the burning plasma regime where fusion alpha-heating of the fuel exceeds the energy delivered to the fuel via compression. This was accomplished by increasing the size of the high-density carbon (HDC) capsule, increasing energy coupling, while controlling symmetry and implosion design parameters. Two tactics were successful in controlling the radiation flux symmetry and therefore the implosion symmetry: transferring energy between laser cones via plasma waves, and changing the shape of the hohlraum. In conducting these experiments, we controlled for known sources of degradation. Herein we show how these experiments were performed to produce record performance, and demonstrate the data fidelity leading us to conclude that these shots have entered the burning plasma regime.

==> Figure_Data/Scaling_plots/.ipynb_checkpoints/Plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from shotdb import wiki\n",
    "from fmt import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "ConnectionError",
     "evalue": "HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known'))",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mgaierror\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    158\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 159\u001b[0;31m             conn = connection.create_connection(\n\u001b[0m\u001b[1;32m    160\u001b[0m                 \u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_dns_host\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mport\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mextra_kw\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/connection.py\u001b[0m in \u001b[0;36mcreate_connection\u001b[0;34m(address, timeout, source_address, socket_options)\u001b[0m\n\u001b[1;32m     60\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 61\u001b[0;31m     \u001b[0;32mfor\u001b[0m \u001b[0mres\u001b[0m \u001b[0;32min\u001b[0m \u001b[0msocket\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetaddrinfo\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mport\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfamily\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msocket\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mSOCK_STREAM\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     62\u001b[0m         \u001b[0maf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msocktype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mproto\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcanonname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msa\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mres\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/socket.py\u001b[0m in \u001b[0;36mgetaddrinfo\u001b[0;34m(host, port, family, type, proto, flags)\u001b[0m\n\u001b[1;32m    917\u001b[0m     \u001b[0maddrlist\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 918\u001b[0;31m     \u001b[0;32mfor\u001b[0m \u001b[0mres\u001b[0m \u001b[0;32min\u001b[0m \u001b[0m_socket\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetaddrinfo\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mport\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfamily\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mproto\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mflags\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    919\u001b[0m         \u001b[0maf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msocktype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mproto\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcanonname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msa\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mres\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mgaierror\u001b[0m: [Errno 8] nodename nor servname provided, or not known",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mNewConnectionError\u001b[0m                        Traceback (most recent call last)",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    669\u001b[0m             \u001b[0;31m# Make the request on the httplib connection object.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 670\u001b[0;31m             httplib_response = self._make_request(\n\u001b[0m\u001b[1;32m    671\u001b[0m                 \u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_make_request\u001b[0;34m(self, conn, method, url, timeout, chunked, **httplib_request_kw)\u001b[0m\n\u001b[1;32m    380\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 381\u001b[0;31m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_validate_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    382\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mSocketTimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mBaseSSLError\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_validate_conn\u001b[0;34m(self, conn)\u001b[0m\n\u001b[1;32m    977\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"sock\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# AppEngine might not have  `.sock`\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 978\u001b[0;31m             \u001b[0mconn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconnect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    979\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36mconnect\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    308\u001b[0m         \u001b[0;31m# Add certificate verification\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 309\u001b[0;31m         \u001b[0mconn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_new_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    310\u001b[0m         \u001b[0mhostname\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    170\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mSocketError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 171\u001b[0;31m             raise NewConnectionError(\n\u001b[0m\u001b[1;32m    172\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"Failed to establish a new connection: %s\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNewConnectionError\u001b[0m: <urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mMaxRetryError\u001b[0m                             Traceback (most recent call last)",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    438\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mchunked\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 439\u001b[0;31m                 resp = conn.urlopen(\n\u001b[0m\u001b[1;32m    440\u001b[0m                     \u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    725\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 726\u001b[0;31m             retries = retries.increment(\n\u001b[0m\u001b[1;32m    727\u001b[0m                 \u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_pool\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_stacktrace\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msys\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexc_info\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/retry.py\u001b[0m in \u001b[0;36mincrement\u001b[0;34m(self, method, url, response, error, _pool, _stacktrace)\u001b[0m\n\u001b[1;32m    445\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mnew_retry\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mis_exhausted\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 446\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mMaxRetryError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_pool\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0mResponseError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcause\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    447\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mMaxRetryError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known'))",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mConnectionError\u001b[0m                           Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-5cae3fb16115>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mio\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mwiki\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwikiIO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DT+Shot+Data'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Patel_Datafile.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DSR4piSummary.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'piston_model_expressions.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Research/Codes/IE_Tools/shotdb/wiki.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, page_name, page_id, password)\u001b[0m\n\u001b[1;32m     45\u001b[0m                         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpage_id\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpage_id\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     46\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# Find page id from name using REST\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 47\u001b[0;31m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrequests\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0murl_base\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'/rest/api/content?type=page&title={}'\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpage_name\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mauth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mHTTPBasicAuth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mauth\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     48\u001b[0m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mr\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mjson\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'results'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     49\u001b[0m                         \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mget\u001b[0;34m(url, params, **kwargs)\u001b[0m\n\u001b[1;32m     74\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     75\u001b[0m     \u001b[0mkwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msetdefault\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'allow_redirects'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 76\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'get'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparams\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mparams\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     77\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     78\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(method, url, **kwargs)\u001b[0m\n\u001b[1;32m     59\u001b[0m     \u001b[0;31m# cases, and look like a memory leak in others.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     60\u001b[0m     \u001b[0;32mwith\u001b[0m \u001b[0msessions\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mSession\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 61\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     62\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     63\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(self, method, url, params, data, headers, cookies, files, auth, timeout, allow_redirects, proxies, hooks, stream, verify, cert, json)\u001b[0m\n\u001b[1;32m    528\u001b[0m         }\n\u001b[1;32m    529\u001b[0m         \u001b[0msend_kwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msettings\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 530\u001b[0;31m         \u001b[0mresp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprep\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0msend_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    531\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    532\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mresp\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, **kwargs)\u001b[0m\n\u001b[1;32m    641\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    642\u001b[0m         \u001b[0;31m# Send the request\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 643\u001b[0;31m         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0madapter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    644\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    645\u001b[0m         \u001b[0;31m# Total elapsed time of the request (approximately)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    514\u001b[0m                 \u001b[0;32mraise\u001b[0m \u001b[0mSSLError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    515\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 516\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mConnectionError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    517\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    518\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mClosedPoolError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mConnectionError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known'))"
     ]
    }
   ],
   "source": [
    "io = wiki.wikiIO('DT+Shot+Data')\n",
    "\n",
    "io.download('Patel_Datafile.csv')\n",
    "io.download('DSR4piSummary.csv')\n",
    "io.download('piston_model_expressions.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "df = pd.read_csv('Patel_Datafile.csv', index_col=0)\n",
    "df2 = pd.read_csv('DT_DB.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/pandas/core/indexing.py:670: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  iloc._setitem_with_indexer(indexer, value)\n"
     ]
    }
   ],
   "source": [
    "# # Strip shot numbers:\n",
    "# for i in range(len(body)):\n",
    "#     body[i,0] = body[i,0][:7]\n",
    "# print(body[i,0])\n",
    "\n",
    "v = np.asarray(df['VELOCITY'], dtype=np.float)\n",
    "v_unc = np.asarray(df['VELOCITY_ERR'], dtype=np.float)\n",
    "\n",
    "FuelKE = np.asarray(df['FUEL_KE'], dtype=np.float)\n",
    "FuelKE_lowerr = np.asarray(df['FUEL_KE_LOWERR'], dtype=np.float)\n",
    "FuelKE_uperr = np.asarray(df['FUEL_KE_UPERR'], dtype=np.float)\n",
    "\n",
    "design = df['TYPE']\n",
    "Ytot = np.asarray(df['YIELD_TOTAL'], dtype=np.float)\n",
    "Ytot_lowerr = np.asarray(df['YIELD_TOTAL_LOWERR'], dtype=np.float)\n",
    "Ytot_uperr = np.asarray(df['YIELD_TOTAL_UPERR'], dtype=np.float)\n",
    "\n",
    "Ti = df2['Ti_DD']\n",
    "Ti_lowerr = df2['Ti_DD_ERR']\n",
    "Ti_uperr = df2['Ti_DD_ERR']\n",
    "\n",
    "Ti.loc['N201101-001-999'] = 4.61\n",
    "Ti.loc['N201122-002-999'] = 4.65\n",
    "Ti.loc['N210220-001-999'] = 5.13\n",
    "Ti.loc['N210207-002-999'] = 5.23\n",
    "\n",
    "\n",
    "# Ablator = np.asarray(body[:,3])\n",
    "P2 = np.asarray(df['NIS_P2P0'], dtype=np.float)\n",
    "P2_unc = np.asarray(df['NIS_P2P0_ERR'], dtype=np.float)\n",
    "\n",
    "# mass = np.asarray(body[:,12], dtype=np.float)\n",
    "mass = 2*FuelKE*1e3 / np.power(v,2)\n",
    "\n",
    "i_norm = 114 # N180429\n",
    "\n",
    "# print(np.unique(design))\n",
    "mask1 = [x in ['BF 844', 'BF 950', 'HDC 2SH VAC', 'HDC 3SH HGF',\n",
    " 'HDC 844', 'HDC 910', 'HDC 950', 'HDC HyB 1000', 'HDC HyB 1050',\n",
    " 'HDC HyB 1100', 'HDC HyE 1100', 'HDC HyE 1050', 'HDC Iraum 1000'] for x in design]\n",
    "mask1 = np.asarray(mask1, dtype=np.bool)\n",
    "# mask1 = (Ablator == 'HDC')\n",
    "mask2 = (np.abs(P2) < 0.3)\n",
    "mask = mask1 & mask2\n",
    "mask[i_norm] = 1\n",
    "mask[47] = 0 # N140926\n",
    "mask[51] = 0 # N141116\n",
    "mask[61] = 0 # N150422\n",
    "mask[66] = 0\n",
    "# mask[127] = 0 # N190318\n",
    "mask[142] = 0 # N190730\n",
    "mask[143] = 0 # N190918\n",
    "# mask[147] = 0 # N191105\n",
    "mask[150] = 0 # N200125\n",
    "mask[151] = 0 # N200229\n",
    "mask[152] = 0 # N200308\n",
    "mask[154] = 0 # N200727\n",
    "mask[163] = 0 # N210307\n",
    "\n",
    "mask[140] = 0 # 190707 pretty pancaked\n",
    "\n",
    "# Exclude some of the early subscale which had problems\n",
    "mask[84] = 0 #N161030-001-999 0.62 1.86e+15\n",
    "mask[85] = 0 #N161113-001-999 0.71 2.19e+15\n",
    "mask[86] = 0 #N170109-002-999 0.70 2.60e+15\n",
    "\n",
    "# for drawing curves\n",
    "m0 = mass[i_norm]\n",
    "Y0 = Ytot[i_norm]\n",
    "v0 = v[i_norm]\n",
    "\n",
    "x = np.linspace(300, 440)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "for s in scales:\n",
    "    curves.append( Y0*np.power(x/v0,23/3) * np.power(s, 14/3) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "71 N160120-003-999\n",
      "74 N160313-001-999\n",
      "76 N160418-001-999\n",
      "89 N170524-002-999\n",
      "94 N170821-002-999\n",
      "95 N170827-002-999\n",
      "97 N171015-001-999\n",
      "99 N171029-002-999\n",
      "102 N171119-001-999\n",
      "104 N171218-001-999\n",
      "106 N180128-002-999\n",
      "109 N180226-001-999\n",
      "110 N180311-001-999\n",
      "114 N180429-001-999\n",
      "115 N180605-002-999\n",
      "118 N180625-001-999\n",
      "119 N180708-001-999\n",
      "121 N180827-002-999\n",
      "122 N180909-003-999\n",
      "127 N181104-002-999\n",
      "141 N190721-002-999\n",
      "144 N191007-001-999\n",
      "147 N191105-001-999\n",
      "148 N191110-003-999\n",
      "157 N201011-001-999\n",
      "158 N201101-001-999\n",
      "159 N201122-002-999\n",
      "161 N210207-002-999\n",
      "162 N210220-001-999\n"
     ]
    }
   ],
   "source": [
    "for i in range(len(mask)):\n",
    "    if mask[i]:\n",
    "        print(i, df.index[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "N100929-003-999       NaN\n",
       "N110121-001-999       NaN\n",
       "N110201-002-999       NaN\n",
       "N110212-001-999       NaN\n",
       "N110603-001-999       NaN\n",
       "                    ...  \n",
       "N210207-002-999    5.2300\n",
       "N210220-001-999    5.1300\n",
       "N210307-004-999    4.8675\n",
       "N210328-001-999    4.9200\n",
       "N210411-001-999    3.7325\n",
       "Name: Ti_DD, Length: 182, dtype: float64"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ti"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "#     print(cmap((scales[i]-0.8)/0.35))\n",
    "\n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    ax.errorbar(v[i], Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=v_unc[i], \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax.scatter(v[i], Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "# for i in np.argwhere(mask):\n",
    "#     if body[:,0][i] in ['N190918', 'N191007', 'N191110']:\n",
    "#         scale = np.power(mass[i]/mass[i_norm],1/3)[0]\n",
    "#         ax.text(v[i]-23, Ytot[i], body[:,0][i][0], ha='center', va='center', \n",
    "#                 fontsize=6.5, color=cmap((scale-0.8)/0.35))\n",
    "        \n",
    "# ax.text(350, 1.0e16, 'HyB', fontsize=6.5, color=cmap((1-0.8)/0.35))\n",
    "# ax.text(419, 1.7e16, 'BF/\\nHDC', fontsize=6.5, color=cmap((0.93-0.8)/0.35))\n",
    "\n",
    "ax.set_xlim(300, 440)\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(1e15, 8e16)\n",
    "ax.set_xlabel('$v_{imp}$ (km/s)', fontsize=10)\n",
    "ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "plt.savefig('Plot1.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scaling equation\n",
    "$Y_{DT}\\approx p_{abl}^{16/25} \\frac{v_{imp}^{67/15}}{\\alpha_{if}^{36/25}}S^{14/3}\\delta \\left(1-\\frac{RKE}{KE}\\right)^{19/5}$\n",
    "\n",
    "$p_{abl} \\propto T_r^{2.4}$ from Lindl/Haan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "Shots_HyE = ['N201011-001-999', 'N201101-001-999', 'N210207-002-999']\n",
    "Xray_HyE = [6.6, 15.7, 6.3]\n",
    "Xray_HyE_unc = [2.6, 0.8, 0.9]\n",
    "\n",
    "Shots_Iraum = ['N200816-001-999', 'N201122-002-999', 'N210220-001-999']\n",
    "Xray_Iraum = [-11.4, 3.9, -1.4]\n",
    "Xray_Iraum_unc = [1.1, 1.2, 0.8]\n",
    "\n",
    "Neut_HyE = [-0.1569*43.61, 8.0, 2.7]\n",
    "Neut_HyE_unc = [Neut_HyE[0]*np.sqrt((0.69/15.69)**2+(1/43.6)**2), 0.3, 0.2]\n",
    "\n",
    "Neut_Iraum = [-0.4971*32.68, -5.1, -2.8]\n",
    "Neut_Iraum_unc = [Neut_Iraum[0]*np.sqrt((3.65/49.7)**2+(1/32.68)**2), 0.8, 0.4]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x216 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(6.5,3))\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax2 = fig.add_subplot(122)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = fmt['HDC HyE 1050'].copy()\n",
    "i = 1\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (Neutron)')\n",
    "\n",
    "f = fmt['HDC Iraum 1000'].copy()\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I_Raum (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I-Raum (Neutron)')\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=6)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x_norm = x_norm\n",
    "Y0 = Ytot[i_norm]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt((67/15) * (v_unc[i]/v[i])**2 + (2.4*16/25)* 0.025**2) \n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "ax2.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "cI = fmt['HDC Iraum 1000']['mfc']\n",
    "cE = fmt['HDC HyE 1050']['mfc']\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color=cE, ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color=cE, ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color=cI, ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 4.75e16), 0.8, 3.5e16, ec='k', fc='None', ls='--')\n",
    "\n",
    "ax2.text(1.2, 6.5e16, 'These Shots', ha='center', va='center', fontsize=8)\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.6, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPkAAAHwCAYAAABkN8nsAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACdv0lEQVR4nOydZ3hU1daA3zUlPYEQCKEaOtKbVIUgRVEUCxZs14oFK2L3Knqv7VNRr9deLvaOCCggKKEoRTpILwESCIEESG8z6/txJr3NpE7CeZ/nPDNzzj577zPJmr332quIqmJiYtJwsdR1B0xMTGoWU8hNTBo4ppCbmDRwTCE3MWngmEJuYtLAMYXcxKSB0yCFXEQ+FpEEEdnqRtnhIrJeRHJFZGKxa21F5FcR2S4i20QkssY6bWJSQzRIIQdmAue7WfYgcCPwZSnXPgVeVtUzgYFAQnV0zsSkNmmQQq6qy4CkwudEpIOILBCRdSKyXES6usrGqOpmwFmsfDfApqqLXOVSVTW9lh7BxKTaaJBCXgbvA/eoan9gGvB2BeU7AydFZJaIbBCRl0XEWuO9NDGpZmx13YHaQESCgKHAdyKSd9q3gttswDlAX4wp/TcY0/qPaqaXJiY1w2kh5BgzlpOq2seDe2KBDaq6D0BEZgODMYXcpJ5xWkzXVTUZ2C8iVwCIQe8KbvsLCBWRZq7P5wLbarCbJiY1gjRELzQR+QqIApoCR4Gngd+Bd4AWgB34WlWfFZGzgB+BUCATiFfV7q56xgCvAgKsAyaranbtPo2JSdVokEJuYmJSwGkxXTcxOZ1pUIq3Jk2aaMuWLeu6G6VisVjw8fGp626Y1AHr1q07rqrNKi5ZMzQoIW/ZsiW//vprXXejVFJTU+ncuXNdd8OkDhCRA3XZvjldNzFp4JhCbmJSjIyMDEaMGIHD4Sj1enZ2NsOHDyc3N7eWe1Y5TCE3MSnGxx9/zGWXXYbVWroVs4+PD6NGjeKbb76p5Z5VDlPITUyK8cUXXzBhwgRSU1MZNWoU/fr1o2fPnvz000/5ZS655BK++OKLOuyl+zSoffIePXpobSveshcsIOvH2QS98zbO2FiyPvkUfH0hOxtrh/b4TppEzqrVpP/wA83HjaPJddcCkPDqqzgzMrH4+xH+4IMcf/8Dcg4dJPfYcSKmP409IqJEmZPff0/Glq3kxB/Br3MXwh+cWqvPejqQnZ1N27ZtiY+PJzc3l/T0dEJCQjh+/DiDBw9m9+7diAgOh4OIiAiOHTtWYZ0isk5VB9RC90vFHMmrAWv7duQsXgyApU0bAh5+iIAnnyB3+w4A7IMHYbns0vzyOYcPozm5RDz5BOpwknPkCE0n30aLf/2LRpdfRvrq1aWWaTxxIi2emY5vZCSNLr201L6YVI3jx4/TuHFjAFSVxx9/nF69ejF69Gji4uI4evQoAFarFR8fH1JSUuqwt+5hCnk1YB8+nNyVqyC7wOI1+/ffsQ0o/cc75+hR7C0ijHtbtCAnPh4AZ1oaKfMXEDRqdNllsrLIjo3Dt327mnyk0xZ/f38yMzMBY9p+7Ngx1q1bx8aNG2nevHn+NYCsrCz8/PzqqqtuYwp5NeFz6SVkzfoRMARcjx7F9+KLSi1rb96cnHhjRMiJP4I9IgJHaipHnnmG8IemYQ0KLLUMQMrChQSPGV0LT3R6EhoaisPhIDMzk1OnThEeHo7dbmfJkiUcOFCw3Z2YmEizZs2w2+112Fv3MIW8Ejj27sWxd2+Rc7ZevdCUFBx79pD57ns44+PJeNuIS5H79984f/qJ5PnzSV74K/aWLRGbjaMvvIhYrNhbtODIY4/hTE7h+LvvkbZqVallAJIXLCTkfHcjW5lUhrFjx7JixQquvfZa1q5dy4ABA/jiiy/o2rVrfpklS5ZwwQUX1GEv3cdUvHmIZmeTfPlEECHkh+8RN3/Ja9LiLTcpCVuTJjVS9+nIhg0bmDFjBp999lmZZS677DJeeOEFunTpUmF9puKtnpG7fj2kpUFqKrnr1td1dwCIf/Zfdd2FBkXfvn0ZOXJkucYwl1xyiVsC7g14/UguIo2BD4EegAI3q+rK0srWxEjuPHqU9BdfKvgcH8+pw4cBaNSyJRbXWhkg4NFHsDRvXmo9NTWSd/L1ZU679rSfNxffjh2rvX6TqlPXI3l9cFB5A1igqhNFxAcIqM3GczdtxrFpE1gsWHv0wBIRwXMbNwDwSr9+oIpj61ZwOsndtBmfsWNqtD/ZsXGc+vHH/M8PNgsH4OjLL+Pfo2f++UaXXopP61Y12heT+oFXC7mIhADDMQIo4orKUquRWexjRuPYtYvsWbOwduxIxxeeB6BbMwu3rPqeL667lbTNDnwuuxx7DWi9CwWezGdKWFOmNG0KwIigIADSli4jbekyAN46fpy37r2nyD3ePmMzqTm8WsiB9sAx4H+umGzrgPtUNS2vgIhMBiaD4WrqCZKdgv++hVjSj+EMaEZG+/NQn+CiZUTwm3IXANmzfuB/ZzdmQM8ceoTn2TV/RfaVTUgbEU5GJR/SU95KPA6QL+hFrh0/nn/dxAS8fE0uIgOAVcAwVV0tIm8Ayar6z9LKe7ImD1r/LkEbP8CSW5AvwWkLILXPbaT2u6NEec3KImD6OYS2S+FggvDn3xbO6TMCS8wmwkY3xydxG2ldr+DUOc9AKaNvTazJY+9/gJQFC/I/B59/Pq1ff61a2zCpOnW9Jvd27XosEKuqq12fvwf6VbXSoPXvErL2jSICDmDJTSdk7RsErX+3xD1+i18ntF0Kx7cHk/Z7BL2PNidpwXZO7vTlSMuHSOlzG4E7viNg5w9V7Z7bZO3ZTY4qC5KTwW4na8/uWmvbpP7g1UKuqvHAIRHJ26sYRRXDIkt2CkEbPyi3TNDGD5Ds1MIdIfjQT2Qk2UlM6ETga69zw8EDHM7JASB3zRpSznqA7KbdCNzyKdTC7Chr927EZqfz7B954HAc7b79BrHZydqzp8bbNqlfePV0HUBE+mBsofkA+4CbVPVEaWXLmq63alWgZb65r52PLvavsN2bf8rgfxsNIT66JZrw7y/mf78JU/5IJsP1nfmLcGXjxsw6dYoUp5MTi2bQeMV0Eq6YS25o0e2s6p6uZ8fGYW8eXsQYR3NyyE1IwN7K1Kp7E3U9Xfd2xRuquhGoti+oRVDJ9XKp5YILylmyTgHwRVxqvoADZKjyyYmC3xtHSGujfObJauhp+ZS2PSZ2uyngJiXweiGvDuLi4vLfB+z4HpaVqrcrwrTprzCl6+UAOJOMte73H7xC+plXAgWzg8J1W7cZkUKcfo2rpd8mJtVBjQq5iJSrJFPVWrcLzWh/HiF/vlBC6VYYpy2AzPbn5X/ODe1ITmhHArZ/S3rXK0CkiHADoErAjm/JCe1EbuMONdV9ExOPqWnF26uu4y1gNUb64A9c7/9Tw22XivoEk9rntnLLpPa5DfUJKjghQlrPG/A5/jfBf71eUrGmSvBfr+FzfBtpPW8odQvNxKSuqNGRXFVHAojI1xh5xLa4PvfAyBFeJ+Ttg3uyT57eZSL2hC0Eb3wf39gVpHe9EkdIa6zJsQTs+NYQ8K5XkN7l8lp7DhMTd6gV7bqIbCyeNri0c1XFUwcVyU7Fb99CrOnHcAQ0I7P9eUVH8OKoErDzBwK3fIL9RMFWVU5oR9J6/sMQ8DJGcTO5wunL6aJd3y4iHwKfY3iSXQdsr6W2y0R9gsjo6sHIK0J614mkd7kc28m9WDJP4vRrbKzBzSm6iZdSW0J+E3AncJ/r8zKMNML1E5ES++AmJt5KrQi5qmYCr7kOr8N/548E/v05xy/9DtupGILWvQVWP3BkkRvWhdQ+t+F7cCmBf39BZpsRpPcwwioHr34Vyc1EbX6kDHqQoI0fYE0+iDX9OCfPfhrJzSB444fgyMIe3A46PwdHt8GKGUbDZ0+F5t3q8MlNTgdqegttC8b0vFRUtVdNtu8JuU064797DjnhvXA0akfKgLsBCP3VcNnMajsCtfljc+2ZW1MPI85ckoc9Qciql7GkHsnX2vvtX4Tv4dVkdJ7AyajnAAj+5U6jodXvwAWvGNP7RU/BRW/U8pOanG7U9Eg+vobrrzYy2o0lYPcccpoUhPTx2/MzWa2HlVreknYUR5ARFcYR1AJrWjzOoBZIThp++xZw6pxni9ST3mIwwQCZyeDf2LiQlVqiXhOT6qZG98lV9UDe4TrVyfU+AUiqybYrQ1r3awna+jlgCKYt9TDp3a4utawzsDnWNFeg/dQjOAIjkOxUGi1/huRB01CfwCL1nOrkUvD5hUDmKUPYfcvR5JuYVBO14oUmIrdhuIm+5zrVGphdG217QnaLAUj2KWyJ22m0+mWsKXGErHwRAPvRDQRtnon/vvn47fsVR1BL1GIjZOWLqMWKM6gFjaMfw5KdQvCG9/CJW4Xt+Lb8epqtc6kjBt0J8x+BXx6CgbfX4dOanC7U2j45MBBYrap9Xee2qGrPcm/0kLrIheYu5j756Utd75PXlj95lis+GwAiYqMchZyJiUn1UVtCvlREHgf8RWQM8B0wt5baNjE5raktIX8UIyDjFuB24BfgyVpq28TktKa2jGGcGN5n5cddMjExqXZq2hjmW1W9siyjGG8yhjExaajU9Eh+r+u13hjF1BQh++bCkp/gtmhI3ANLXwSbP+RmQkQPOPuB0k1e594Hh9bAXa7MULt+hTXvQ6exMGgyHN8NK14vWs/yGXBiP6QmwIUzoJEZEup0pqaF/A8ReUJVv67hduoH4d1h8zfQqj+EdYKRjxnnvzZs4Us1eb3oDfjm+oI6Oo8Fuz8kuJz4mnaCS94qWs85U43X7XMhZjn0Lt2gx+T0oKYVb+cCV4nIIhEx3ba6TYBdC4xRN48t30OHc433eSavfo08N3ktXA8Y9//9I3S9sMrdNqnf1HRkmAPApSJyPsao/hfgLHT94pps3ysZdDusfg8atTYE89QhY4oNBSaviGcmr8XryUyGX6bBmGfBN7j8e00aPDW+heZKjPAwsJyCmG95h7t1WEVkg4jMq5le1iJnDIXMkxC/GX79J5w4AAseN64NugN+vAO+uxE6jjFiyf32rFF27v2Qm2Wsz1e+BX/Pgm0/wZFNJeuZfafxY7HsFdi3tI4e1MRbqFGzVhF5EbgYeFBV51ehnqkYsddDVLVMJZ63mbUWTqiYbg0hYuRkYypeHFVY/ymsegeOFQqY0+xMGHwn9DODQ9Zn6tqstaYVbw6gnytoRKUQkdbAhcBzwNTq6lhNUzyhYgjA+tfgnAdg+EMFBVUNDfr6T6BFHxj/OoRGwokYWDcT5t4LcesMBZwp6CaVoKbX5E9UQzWvY0z3S11cViV1cU2Rl1CxBDlp8Pu/jfd5gr7+U0PAz54Ko54qKsj9b4TfnoEVr0HrAcaIbmLiIV6d8FBExgMJqrqurDKq+r6qDlDVAaGhobXYu9JxJ6Eiy18zlGOqxhS9RZ+SAg7G51FPQ4veRjkvz1tXFidn/cj+yy5HnU6y9u0jbuqDHH78CeIenMbxD4zvKnPXLuKmPUTctIfI3LULgCNPPc2+iwp0s6lLl3Jw8mSSPv8i/1zCq68S/+/nSHj11TLLnO54tZADw4CLRSQG+Bo4V0Q+r9suGbRq1arU48nLepabnQWAnDRuHtKU7s1tcGw7k99fiVgsiEjJw2Lh9g9WQcI2uoXbkGqesmfu3Enmzp3VWmdp+HbuzKk5cwDwadeOls8/R6tXXyFz82YATnz2GRFP/ZOIp5/ihEtAWzz7DD7t2uXXETRiBGG33Jr/OefwYTQnl4gnn0AdTnKOHClRxqQWhVxEWonIUBEZnndUdI+qPqaqrVU1Erga+F1Vr6vxzlYBTxIqNvE3yu474Sy3bN71sIDqFXBndjYHrrueA9ffgGZnV3xDFQg+byyp0UvRrKz8c6d+/pnAYUZ4LUdKKtaQEKzBwTjT0tyqM+foUewtjBBc9hYtyImPr/6OFyM3yesCGlVIbUWGeQn4A8Pz7CHXUWcZVKqDuLi4Uo9p01926/7nXv+Q5X9tAWDxtx+gqhTe6cj7rKos+uZ9AJb/tZXq3A1J+/NPnCkpOJOTSVu5strqLYsm111L0mfGROzUzz+Tc/gwoVcb1njW4CAcKSk4UlOxBAa6VZ+9eXNy4o0QXDnxR7BHRNRMxwsR/+y/aryN6qa24q5fAnRR1ayKCpaFqkYD0dXUnxrDnYSK2AMN6zffYGObbN1MQ8kmUlKIVY3r4d2gWZdSKnOfnMOHOfzIowWf4+KwBBv6zPhnni2S9rjlSy9ir2ZFZsCAASTOnInj5ElOfv89QVFRHH3hRZo/9iih11/P0X8/ByhNbrkFgITXXidz+3aOPD2d5k88Tubff5M0cyaO5GRszZoRct5YxGbj6AsvIj4+2Fu0IH3DhhJlqous3btJWbCArD1T8O1Yfww4ayv803zgClWt0fCk3rJPXqZ2PY9znyzQrq/7xNgmK027rlqgXb/4zSpr10/99JMh5FYrAX37ggj3zPkJgDcvngCqpG/YAA4HLV96kUYTJlSpvfpOdmwcp378Mf/zDy+9xIigIAJHDMe/R0HkskaXXlpqvvg86nqfvLaE/AegN/AbkD+aq+q9Zd5UCbxFyKHkPjlgjODl7pP3Nkb0wvvkRzZBv39Uyz65qnL0hRc48elnfJqUxIvHEopcf7RZODc0aULoDdfT/LHHql3JVx8o/sxTwpoypWnTMsu/dfw4byUez/9cmjzVtZDX1nR9jus4bUjtdwdpPa7LT6hYYPEWUrSgiCHArQfAyrdh3gMF15qdaYzgfa+vFkMYEaH5Y4bn2w2ffkZCbi4fnzAUSTeHNjntBbw08gS4NEEvLuDeSq2M5AAi4gPkhSvdqao51d2GN43kxXErWqsqHNsJGUng38RYg9eAsDmzs9k1cBDB556LvW0bAHIOHiLl99/pvGY1Fh+fam+zvhN7/wOkLFiQ/zn4/PNp/bp7Wb9Oi5FcRKKAT4AYQIA2IvIPVV1WG+3XG0QgvGuNN5P2559oZibJCxaA07V9Z7WCw0H6ypUEjRhR432ob2Tt2Q12O8GjRpHy22/G53pCbe2TvwqMVdURqjocOA8vTX54OpC2zPhttbdqxRmffUrbTz/J16SnLjV/d4uTtXs3YrPT7ttvaP36a7T79hvEZidrz56Kb/YCamtNblfVfLMqVd0lIvZaatukGM3uvx97m7aEXnUlloAAANr/NJsT33xL48svq+PeeR/iH0C7775F7Ma/rN+ZZ9Luu2/JTUio4E7voLa06//DCBbxmevUtYBNVW+qznbq/ZrcpEFyWqzJgTuAKRiBHQVYBrxdS22bmJzW1LiQi4gFWKeqPYAZNd2eiYlJUWpcyFXVKSKbRKStqh6s6fYKk5aWRlaWG5a0p05Bo1IitlQjTqeT7du3V1zQy7Hb7TRt2pTGjRvXdVdM3KS2pustgL9FZA2Q72JU04Ecs7Ky6NChA1artdxy8dMeIuIV9xxLKovT6cTPz69G26hpVJXMzExiYmJMIa9H1JaQP1NL7ZSgIgHvHhzMnHbtyd57Bz4dOtRSr+onIoK/v39dd8PEQ2pLyC9Q1UcKn3C5n9Z6KNGcuDhSfiqwsH2wWTgAiTNew7d79/zzwRMuLuKVZWJSX6ktY5gxpZwbV0ttF8HeqhX//ve/OfHuu5x4911GBBnxzdOXL88/l1euLD799FN+/vlnAHbs2MG//lW6j3HXrl2ZMmUKU6ZM4eDBouqI++67j/T0dF588UUWLlxIVlYWEydOJDOzZMxLp7P8oBIA33//PQsXLqywnMnpR00nPLwTuAvoICKbC10KBv6sybbLozyng9A77qDJXXd6XOesWbNwOp1MnDiRW265hTfffJM+ffrw1ltGCqPCgpqUlISIEBAQwEMPPcSkSZP46aefePjhh4us28ePH8/QoUM566yz2LlzJ/v27cNisfDKK69w9dVX8/XXX7N+/Xp+/fVXpk2bxq233sp5553ncd9NGjY1PV3/EpgPvICRozyPFFWtszg6eRr3+GkPkVbIeCZw7Fi3Bfy9997jl19+4dSpU3Tp0oUJEyZw66230r9/fyIiIggICGDjxo1MmTIFgOeeey5fgDdu3Ei3bt0AQ2cwcuRIvv/+ewYOHFikDafTycMPP4zNZmPbtm34+/sTHR1NQkICY8eOZfHixcyaNYtnn30Wm81GUj0MTWRS89R0SOZTwCkReaTYpSARCartLbXiZO/dQ44qv6WkcH6TJmTvdd8W+fbbb+fCCy9kx44dfPfdd1itVvr06cP999/P66+/DlDuSJ6nnY6Pj2f58uVccsklzJ49G5vNxuLFi7nlllsICAjAZrORmJjIpk2b+Pjjj7nppptIT0/n2muv5frrr6dZs2Y0dc1IfH19ycnJwW43LYZNCqitNfnPwDzX62/APowRvs7I3rMHsdm56kAMU48cpvWXXyA2O9l791a6zquuugqbzUY7V4TRvJF8ypQp7CwUEbVz587ExMQA8NBDD/F///d/3H333Xz77bcMHjyY119/nZ49CyKPNG7cmPT0dF555RV2ucIV+/r60qRJE269tSAyqdPpNAXcpCSFAwbW1gH0A96r7nq7d++ucXFx+ceWLVs0Kyur1CN13z7NTE3V5C1bNNlVLjM1VVP37y/znvKOmJgYnTRpkq5YsaLU6xkZGZqH0+nU22+/XavCzJkzdcqUKfmfY2Ji9IknnqhSne6ybdu2WmmnoQCs1TqQs7yj1oJGFEdE1qtqv+qss7iDSlJSUrlOIZqdTcxII91vZPSSfC+jmqC4Mczy5cvp378/AS4vsKqyZs0aOnToQFhYWLXUVx7bt2/nzDPPrPF2GgqnhYOKK2FhHhaMkfxYbbRdHumrVuFMScl/H3jOObXW9jnV3FZxpZ2JSR61ZQxTOI9ZLsba/IeKbhKRNsCnQASGq+r7qlpOGNTyyTlyhIQnnizoyOHDJDscANiee56ThUIQhz/3b+wtWlS2KZPTBVU4tgMyToB/KDTr6nWJKWtFyFX1GQARCVRV99JjGORipD1eLyLBwDoRWaSq2yrTj8y1a8lcuxasVvz69MHWsiXPrVsLwBuDBoEqmRs3gsNB5tq12C+6qDLNmHhC5ikjz3rKUQhubsSjLy29s7dRj9JN11YGlSEisg3Y7vrcW0Qq9CdX1SOqut71PsV1f6VtTYPGj6fRtdeCw8H7ixbR/ovPmZuczNzkZNp/8TnvL1oEDgeNrr2WoPFlpkGvVou3G2+8kQceMCK0vvvuu0RHR7v1LDfeeCOpqUXD2LtjGbdu3Tree+89t9qocZa9DK+eCXPugSX/Nl5fPdM4783khdGeey/YfI1009fPNl5tvsb5ufd5TYLK2tpCex0jrlsigKpuAirMhVYYEYkE+gKri52fLCJrRWTtiRMnKqqDsIcf4tOkJG5o0oSbQ5vkX8sLSdzo2msJe/ghj0MSz5o1i++//x6AW265hfT09Px98rfeeou2bdvmly1s8QaGS+zeQlt3Bw4c4N577+Wee+7h9ddfJyYmhmnTjKxSjz76KFu3bmXjxo08//zzbN26lWHDhvHiiy+ydu1abrrpJu6//36effZZAM4++2xmzJjBNddcw+HDh+nfvz/Lly/36NlqhGUvG2mcc4pN7PLSO3uzoBdONz05GgbcBB1GGq+To+HsB4zrGz6rqKZaodYSHqrqoWKnHO7eKyJBGGv4+1U1uVi9HqUuFhGm79uL+Pkx/YYbuLdpU+5t2pTpN9yA+PkR9sD9bgn4e++9x5QpU/j3v4184xMmTODnn39m//79JSzepkyZQnJyQbcLW7yBIbjPP/98/ue3334bf39/wsLC2LJlS4m2g4KC6NOnD48//jg9evQgICCARx99lISEBIYPH87rr7/OgQMHSE5OJjg4mKlTpzJp0iSWLjX8gfz8/Dh69GiFz1hjZJ4y0jeXR156Z2+jHqabri3F2yERGQqoK/76vbim7hXhCvj4A/CFqs6qjs6kr1qFZmaS+uuv3BFmWIuluqbq6atXu6Vlry6LN4Dw8HDatWvH6tWr6dq1K06nk+uvv55evXoBcOTIEXJzcwFj1AewWAp+nxu5Al6oaokfqEBX8kC73Z5vzhsaGkpycjLNmzd37wurAqX9YN7c185HF1fgsupK7/y/jSXD89f0tm95P/Ldmln4+64gJs/N4IM7yh4jJ/e38954f7qF15aIlU1tjeR5Md5aAbFAH9fnchHj2/4I2K6q1RY6Kn35CgBsLVty/cED3HDwADaXJj29ClPZyli85fHAAw+waNEiAO6++25eeuklpk2bxjPPPENERASnTp1ixowZbHbl8x4yZAgPP/xw/meAsWPHsnTpUh588EHatGlDSEixbC0u4uLiiiwfahtP0jt7G3Wdbroy1JkxjDuIyNnAcmALxhYawOOq+ktp5d01hnEkJ5MyezYhEyfmhyR2pqeT/P33BF9yCdYyhKM8jhw5wmOPPcaUKVM466yzSlwvbAyjqtx5552863JrrU1SU1OZNm1aldqusjHM+k8NJVtFXPxf6Hd95dupCRK2w9uDDSXbgHKCDa/92Eh5dddqpPmZDTfhoYg8Vc5lVdVqTfbsqcUbmclYdsyB1KMQ1Bxn14tL5iqrJmra4s1ddu3ahdVqpUMVouBUWcgzTxla9OJKt8LYA+HBHTX296g0qvD2EEOLPjm69G0yVXh/BDhy4M4/EYulToW8pqfraaUcALcAxT3TahXLHzOwv9kT2y8PYFv2IrZfHsD+Zk8sf9ROQNlzzjmn1gUcjKVCVQS8WvBrZGR3LY9zHvA+AQdDqAffCUc2wm/PllSs5aWbPrLJKOcFe+U17Wr6at57lzHLfcBNwNcYqZPqBMsfM7AtfaHEeclJx7b0BXIB57CpJW80qT7y0jcvf63oiF5aemdvo98NELcOVsyAvb+VnW66r3csNWoj7noTYCpG1pRPgH6qWv6Gdk2SmYz1z/ItY61/voFzwG3gG1xuOZMqMvwhGHi7YfGWGg9BES6LNy8cwQtTi+mmq4OaDv/0MnAZ8D7QU1VTK7ilxrHsmIPkpJdbRnLSseyYg7P3taVe//TTTwkLC+PCCy8scn7YsGH079+f2NhY3nzzTVpVYyDIyZMn895773Hfffdx22230aJFC+655x6+/PLLEls+TqezyBZbabz++uuMHTu2yH59neAX4plybcMXsOY9uC0aEvfA0hfB5g+5mRDRwzBEObrNGGXBMFhp3g0WPQ05GWD3hzHPwK5fDWMVsRgjc8dRhpXaoTVw10rj3pR4WD4DUOhxObQdXNAPEeO+vtfXSrrpqlDTI/mDQBbwJPBEoX9GwVC81f5PdqqbRiDulitEmzZt+M9//sM333zDunXrEBHeffddEhMTGTNmDFdeeSUTJ07k+++/591336Vr165ER0dz4sQJTpw4Qa9evUhMTCQ2NpbPPiuwltqyZQsdO3ZERHj++ee58cYbCQwM5MUXXywi4MOGDeOiiy7i3HPPZeHChRw/fpyIiAgeeOAB7rjjDmbOnMkPP/xATk4ON9xwA9OnT+c///mPx89Z54R3h83fQKv+ENYJRj5mnP/a9aO8+h244BVD2BY9BedMA2cuXPB/8OuTcCoWDq02jFl8g2HV24aQX/QGfFPoB+fPN8E3CLLTIKRlyX5AraWbrgo1qnhTVYuq+qtqsKqGFDqC60TAAYLcNABxt1whYmNjufPOO3nnnXcYNWoUNpuNrKwsmjdvztdff13mfVdddRVvvvkmf/75Jy+88AL+/v4UNtH966+/6NOnj9GtoCA6duyI1WrljDPOKFJPnuXbgAEDcDqdhISEMGvWLPz8/IiMjGT37t3MmjWLyy+/nCZNmrB//36Pn9Er6DYBdi0wRu88tnwPHYzYAGQmg39jQ8GXlQopRyDENatq1AaSD8OZ42H2nfD1NdDzytLbSdgOvSdB1KOw9P9q9JFqkloza/UWnF0vRu3la7XVHmBsp3lI69ateeedd7jyyitZs2YNX3zxBePHj+eRRx7JdybJm0bnWa4BhISE4Ovrm2+84uPjUyS9U2ELua1bt5KWlkZ4eDhr167l008/5f777ycuLi7f8m3Dhg2ICP/6178IcoWcvuOOO5g2bRpdu3bNDxFVUeIJr2bQ7bDa5Wiz5Xs4dQjOusX47BdibNNlJhsjcXALSI4zrp2KNUbl5TPgxl/gpgWwogwT25CW4NcYfIIg1410W15K3dvc1TZ+ITiG3leqdj0Px9D7qqR0u+WWW5g0aRIPP/wwH3zwAStXrsTHxweAVq1a8corr7BixQr69+/vVn15FnJ9+/bl6aef5pNPPsFms3HdddfxxRdfcMMNNxQp37FjRzZt2sQrr7zCsWNGbI6IiAhUlcmTJ+eXq9dCfsZQWPmWsRZe/yl0Pg8WPA7nPw+D7oT5jxjbWcPug8ZtwGo3rtt8oFFrOPNiw1tMFTqONur87VmI3wxz74dxL8GQu43pvkjBD0g9xKst3jzFE2MYyx8zsP75RhElnNoDcAy9r0a2z6qSCy0jI4PHH3+c116rwKmjHGbMmMGpU6d45hkjY9Xy5cvZvn17EaF3FzP8k2ecFuGfvBHnsKk4+9+KZe37cCoOGrXCOWCy29s3mZmZvPxygTvkwIEDayyxgb+/P+PGjSvVAcVdpk4t+sOVnZ3NjTfeWA29M/F2Tk8hV8Wy6XMsa97HcnxH/mnntp9wDpyMs/d1FW6D+Pn58c9//rOme5rP2LFjq7W+UaNGVWt9Jt7Laad4QxXr/Aex/TIVbL5MnpvB6E/TyB33Kth8sf0yFev8B73CD9jEpDo47YTcsulzrBs/wzH0PnJvWsQH63P4bb8DZ98byL1pEY4h92Ld+BmWTV/UdVdNTKqF00vIVbGseR9nRG8cI54oNaqHI+pJnBG9sPz1fpmjeeEYb3kMGzaMe++9l8suu4y4uLhq7fbkyZNRVUaNGpWvfHv00UdL+KSXxcSJE0ucc0fhamZKbRicVmtyOb4Ty/EdRlSPO4tqun19fQEjGaKzzw3YFkyD47sMM0U3KM/abezYsVx00UVVtnYLDQ1lw4YNnDx5Mv/6hg0bmDlzJrm5uQwZMoTWrVuzdetW7r77bq6++mpeeeUVtm3bxvTp0/Oznl5//fWMHDmS//73v4SEhNCrVy9uv/12evbsyY033si6dev46KOPuOSSS8xMqQ2A02skzzCsyCqK6qGhhiWZZLifJbQ2rN0AHn74YV566aX8zzNmzCA0NJRmzZqxYcOGEvW3bt2abt26MX36dFq3bk3Lli159NFH+euvv7j55pt56623WLx4cX7ZBx98kCFDhrBx40YzU2oD4bQayfE3Aj0u+OpdnH0NA5LCI3gecuIAAOrfhPL4/PPP2bBhA1OnTs23dnv77bdZs2YNGzduZPz48QwcOJDLL78cqLy1W48ePfI/9+jRg+Tk5PwfguzsbO677z7ygliuXLmyRDy4wttunsaDMzOl1n9Oq5Fcm3bB2bQrlg2flq09V8Wy8VOczc6EpuVElQGuu+46Xn311SLeZrfccgtvvvkmQ4YMYebMmbzxxhslrN08CYlcWjy4xx9/nLlz5wLwyCOPcM899/Dggw/y5ptv0rt3b9asWcNrr73GgQPGj1X37t2ZNm0ahw4VBMydNGkSH330Effeey8jR44ss30zU2r957SzeLNs/AzbL1NxDL2vpPJNFWv0v7Gu/A+5F7yGs8911da3ylq8VYe1W2U5cOAAH3zwQX7Y6TxMizfPMC3eahln7+twHN5gmLTuW4Kzzw1o6BnIiQNYNn6KJX4zjj7Xl+lLXttUh7VbZTl69Gh+dheT+kuDF3KHw1HUEUMEx7hX0Zb9sKx5z9Ciu3A27WqM4L2v9SrH/+q2dnOX4plSVZXMzMwySpt4Kw1ayH19fYukHypCwEAYcRa+KTFYs07h8G1EVnCkIdy7d1d7XxrK2tZut9PCzPZar/B6IReR84E3ACvwoaq+6O69gYGB+RrjMgkLKyhfuS66RWpqavnhoU1Magiv1q6LiBV4CxgHdAMmiUgdByUzMalfeLWQAwOBPaq6T1WzMUI5T6jjPpmY1Cu8fbreCiicDTUWGFS4gIhMBvIiH2S3atVqVy31zVMUyHajXFPgeA33paap789Q3f0/o+IiNYe3C3lpKu4iG/uq+j5GyGdEZG1d7kdWB+Yz1D31vf/F8fbpeizQptDn1sDhOuqLiUm9xNuF/C+gk4i0c+U1vxqYU8d9MjGpV3j1dF1Vc0XkbmAhxhbax6r6dzm3vF87PatRzGeoe+p7/4vQoGzXTUxMSuLt03UTE5MqYgq5iUkDp8EIuYicLyI7RWSPiDxa1/2pDCISIyJbRGSjiKyt6/64g4h8LCIJIrK10LkmIrJIRHa7XkPrso/lUUb/p4tInOvvsFFELqjLPlaVBiHkDcz8daSq9qlH+7QzgfOLnXsU+E1VOwG/uT57KzMp2X+A11x/hz6q+kst96laaRBCjmn+Wmeo6jKgeCC4CcAnrvefAJfUZp88oYz+NygaipCXZv7aqoyy3owCv4rIOpe5bn2luaoeAXC9htdxfyrD3SKy2TWd99rlhjs0FCGv0Py1njBMVfthLDumiMjwuu7Qaco7QAegD3AEeLVOe1NFGoqQNwjzV1U97HpNAH7EWIbUR46KSAsA12tCHffHI1T1qKo6VNUJfED9/TsADUfI6735q4gEikhw3ntgLLC1/Lu8ljnAP1zv/wH8VId98Zi8HygXl1J//w6Al5u1ukslzF+9kebAj65gjTbgS1VdULddqhgR+QqIApqKSCzwNPAi8K2I3AIcBK6oux6WTxn9jxKRPhhLvhjg9rrqX3VgmrWamDRwGsp03cTEpAxMITcxaeCYQm5i0sAxhdzEpIFjCrmJSQPHFHITkwaOKeQmJg0cU8gbACISLSKRrve3i0i8yw96n4jc6M59xc77i8hSlwtvVfvmIyLLRKRBGF7VR0whb3j0Aqarah9gIpVzrrgZmKWqjqp2xuX6+xtwVVXrMqkcppA3PHoC213vYzHMfD3lWgrZm7tG/C6u92EislVEIkVkh4h86Pr8hYiMFpE/XBFhCjt1zHbVaVIHmELe8OgJ7BDDCP5eYJ4nN7scfNqrakyh0x2BvHzOvYAthc6/4TrXFbgGOBuYBjxe6P6twFkePYVJtWEKeQNCRNoAQRiOOmuAUAy/9EtE5AMR+UlExlZQTVPgZKE6zwDiXG6XYAj0Ztf7/aq6xXXtb4yQT4rxIxCZV4dr2p+d52VnUruYypCGRS8MQSses2w2MNsV4eQV4Ndy6sgA/Ap97kOBUAP0B75xvc8qdN5Z6LOTkv9bvkBm+d03qQnMkbxh0RPYVM71JzECXpaJqp4ArCKSJ+i9cQm9iHTCiN+2pYzbS0VEwoBjqprjyX0m1YMp5A2LnhQddQEQg5eA+aq63o16fsVYW4MxkltEZBPwFIZS7x9l3FcWI4F6HfG0PmNO1xsQqlqWBvseYDTQSEQ6quq7FVT1X2AqsBhjCdBXVVNKKdejUNs3FnofU/gahkLusYr6b1IzmEJ+GqCq/wH+40H5DSKyREQaAc4yBNwtXNr62aq6s7J1mFQNMzJMA8Bl1TZbVU/Wxn0m9QtTyE1MGjim4s3EpIFjCrmJSQPHFHITkwaOKeQmJg0cU8hNTBo4ppCbmDRwTCE3MWngmEJuYtLAMYXcxKSBYwq5iUkDxxRyE5MGjinkJiYNHFPITUwaOKaQm5g0cEwhNzFp4JhCbmLSwDGF3MSkgdMgYryJyEXARcHBwbd17ty5rrtj4kWsW7fuuKo2K+t6RxFNL+X8EVhYSvz6ekmDCv80YMAAXbt2bV13w8SLEJF1qjqgrOutRPSuUs4/CeXeV59oECO5iUllsQD+dd2JGsYUcpMi5OTksHDhQlJSUsjMzMRut2O327nqqqpnHk5NTWX+/PkEBATg6+vL6NGj+fbbb7nyyivLvOfkyZOsWbOGsWMrSuFWOUwhryfkrck7duxY112p99jtdsaPH09MTAwJCQl07tyZ2bNns2jRIpKTk7nsssvYt28fu3fvJicnh27dupGenk5MTAw+Pj6MGjWKHTt2EBsbS1ZWFoMGDSIiIgKAQ4cOERkZyVlnFSQ4TU9P5/fffyc+Pp6LLrqInJwcoqOjsdlsdO7cmezsbA4dOsSaNWvw9/cv0o7NVvV/XysQUuVavJsGIeSqOheYO2DAgNtqoG5EhPT0dE6ePElGRgYZGRl06NCB7OxsVq1aRWZmJhkZGXTr1o1evXoxc+ZM0tPTUVXCw8O54oorWLRoEVu3bkVVsVgsTJ48mSNHjjB//nxEBIvFQlRUFF26dOHLL7/E398ff39/WrduTa9evdi/fz85OTn555uEhrL7l1+I37iRFn370nHcOCzWyqQir5gmTZowZswYFixYQGpqKmvWrKFFixb4+fkRFxeH1WqlefPmdOnSBZvNxl9//UW7du2w2WzExcXlC3nnzp35888/mTNnDo0bN2b48OFYrVbOPfdcduzYQUxMDEeOHGHkyJGEhoby3XffMWbMGOLj4xk4cCB//PFHkXaqA3MkPw3IyckhMTGRxMREfH196dixIz/99BOHDh0iIyMDi8XCgw8+yNatW9mwYUO+kLVs2RIfHx+Cg4MJDw/H39+f8PBwAC44/3w4tBxJ2o69eQQ4HQwbNoyBAwcCxg+Hn58frVu35uqrr8bpdKKqhIQYY8qgQYPyf0zsdjtgjIKxsbFkZGSQk5NDwPffczA3F8fQofD77/gsXcoN991Hk7Awtm3bRtOmTQkLCyMwMBAjVXnl8fMzch/abDYcDgeqyvDhw7FYCnZg4+PjWbRoESNHjsRmsxEVFVWiHqvVyjnnnAPAvHnzOHnyJL6+vvl1Z2Zm5v+o5lH4/bBhw4q0ExYWVqXnAkPIzZG8AZGTk0NMTAxxcXG0a9eOVq1a8fLLL9O4cWPCwsLI234bOnQoIoK/v3/+P/jAgQPzhbQwQ4cOLXrC6SD89+vg8GrISQN7IGwbRMDVCyEgoEhRX1/f/H/ywnTq1KnEueHDh+e/3zVvHj+sXo0jLY39f/5Ju8BAnGFhnDz7bIKiooiNjWXjxo0kJiYyePBghg8fzpIlSwgNDSUyMpLGjRt7+tUVYeDAgcyZMyf/xy47O5vExEREhICAAHr16sXcuXPzp9wdOnQA4ODBg2zatAmbzYbT6cz/USvMgAEDWLJkCTabjR49ehAUFERSUhIrV67Ex8enSDvVwekwkjeILbRCa/Lbdu/eXeRaYmIigYGBnDp1io8//pgWLVrQunVrevToQUREBE6ns8iIVGV2z4OfJkFOKtH7IKo9YA+CCV9Bp/FuVREdHU10dHSZ12OWLiXGdf0k0Nh1vt3IkZxR6McAjFkDQGxsLCkpKTRp0oQLL7yQiy66iGPHjhEaGlptU19vpKIttG4i+nkp5/s3oC20BiHkeeTtk6sqe/fuZfny5SQlJXHFFVfQunVrcnJySh05K0upwnhwKRwwzuULOcAZI6FtgQBGRUWVOqV1h13z5vHDpElkp6bmn/MJCuLyr76i8/jyf0hUlYyMDAICAvj666+JjY1l8ODBDBgwIH/WUl9Rp5PcrCzs/v4kx8Xx+xNPcOknn5QrrD1FdFYp5zs3ICFvkD/hSUlJLFq0iLPPPpvu3bvnj9TVKeBQhqDungc/rS1lJJ/q9kheER3HjaPVoEHErV5NdloaPoGBtBo0iI7jxlV4b+Gp7tVXX01CQgIrVqxg8eLFjK/gB8KbcObmsvfXX0nYupVjf/9Nwt9/c3z7doY98ggjnnoKm68vexcurLAeC1A9E3/vpUGN5H369NFXX32VUaNGlVDg1BpOB3x9XtE1ectBcPVCsFSf9tvpcLBn/nziN24kok+fKmvXVZWEhAT27t1bUs9Qh2SePMnRLVs4unkzRzdvJqxTJ4ZOm4bT4eCF4GByMzIIbtmSZt27E96jB53Hj6fduefm31/RdL2PiP5eylAXlmuO5F5F3pq8adOmNGvWLO9c3XTGYjUEeu98SNgI4X2gw7hqFXCjGSudx4+vcHruLiJCYGAgf/31Fy1btiQyMrJa6nUXdTpJ2ruXtIQE2g4bBsD/hg/n4PLl+WX8GjemxzXXAMbz3/zHHzSOjMQ/NLTS7VqtEBxYyoVTla7S62hQI3mrVq30wIEDDVqRVNPMnj2btm3b0q9fvxpva9e8eexZsID4jRs5umkT2ampNDrjDO6PiQFg5YwZOLKzad67N8179iS4VSuPf7wrGskH2EXXNinlvoTyR3IR+RgYDySoao9SrncF/gf0A55Q1Vc86ng10qCkwdfXl4yMDIKDg+u6K/WW3NzcfOOV6sCRnc3RLVs4vHYtR9at49jff3PjsmVYrFZ2//ILmz/7jOa9e9P7H/8gom9fIvr0yb93yNSpVWvc6ay4jAWonL5xJvBf4NMyricB9wKXVKr2aqRBCXmTJk0IDAwkMTGxWgwlTidyc3PJysri8ssvr/RSx+lwcHzHDkLbtcMeEMDa995jwb334sjOBsAvNJQW/fqRkZREYLNmjPm//+OC//4XqeoWptMJ8TEQ8zeEt4WOveHQLritb8X3WoDSpusVoKrLRCSynOsJQIKIXOh57dVLgxJygLi4OL766isGDx7MsGHDsNaQqWe5OB2wez4c2QAt+kKn6l+TVycHDhxg3rx5dOrUySNHkKzkZPYvWULsqlXErV7N4bVryU5J4frFi2k/ahQRffow6P77adm/Py0HDKBxu3ZFfkB8goI866gqZGWAXwDkZMMrk2H/Vji4HTJdXuFXPmgIeXhbuPA2WPhG+XUKUPqmS1MRKey3/L6qvu9Zh72DBrUmz9snP3nyJPPnz+fEiRPceuut+Pj41F4nnA749DyIWw3ZaeATCK0GwQ3Vq12vLn7//Xc2btzIuHHj6Nq1a5mjuDM3l6ObN3Pozz9p0a8fbYYO5fC6dXwwYAAWm42IPn1oNWgQrQYOpOP55xPoMvGtEjvWwp4NsHcz7NsM+7bAWefBU18Z12/pDaHNoV0PiOzuOrpBYIElXYVr8iDRtX1Knpc/Ktauu0byeaWtyQuVmQ6kmmvyKlLcC61x48ZcffXVHD58GB8fH1avXo2I0KtXr5o3+Ng93yXgqUTHQFRkqvF593zoUr4mPG9b7MiGDTXmdKKqxMTEsG3bNi644ALOPPNMhg4dWur34sjOZvnzz3NwxQpiV60iJy0NgLMfe4w2Q4fSvFcvblqxghb9+mH3r6RxqCokHoHdG2DPRsjNhpueMa69cptxzj8I2veEqCuh78iCez/aVLk2C1P5NXm9oUEIeWleaCJCq1atAGjRogWrV69myZIl9O7dm/PPr56oPqVavMUshf2GJZoh5ACpsHsGRBbM/oob0jgdDj4/77wSBi7XLVxYbYK+c+dOFi1ahMViYcCAATidTlq0aAEY+9EHli/nwLJl+AYHM+Kpp7DY7Wz46CMCmjalz4030mbYMNoOG0ZImzYAWO32/O0ut1CFhEPQvK3x+aN/wtz34OSxgjKd+xUI+cMfQVBjiIiE6jQ9LkzZ03WvQEQCgUxVdVS2jgYh5BXRtm1b2rZtS0pKCocOHQLg559/JjMzk86dO9OxY0f8KzESlWrxtnMefL+20EgO+ATBxKnljuR75s83BDw1lf1Au9RU4lavZs/8+ZXaC3c6ncTGxrJr1y5iYmK48cYbCQwM5KKLLqJt27b50/I/X32VrV9+yZENG0AVq48PZ152GWD8UN6zZw+2yloKJh6Bzcth51rYtQ52rYe0U/BzMgQEQdOWMGQ8dOoLHftAh95Fptp0rvltPKxUSvEmIl8BURhr91jgacAOoKrvikgEsBbDyc0pIvcD3VQ1uYJ6LcDVwLXAWUAW4Csix4BfMHQDu8upogSnhZDnERwcTLdu3QDDq2vXrl1s3bqV6Oho7r77bg4cOEBGRgatW7eu/DZcp3HGGjxuNVGRhdbknQyT07KcT2KWLiXGZYse4zpITWXXjBmcUUbcusI/Mjk5ORw5coSTJ0/Sq1cvfv31V2JiYujcubMxc3E4yN27l32LF7N8zRqunT8fsVhIjo3FJziYEU8/TWRUFK0HDcJWaOrutoCfPAbb18CONXDR7YYAL/0e/nMv2H2gXU8YeVVRwZ1wp3HUJUKlpuuqOqmC6/FAa7e6IOJQ1bzp2hJgMfAYsFVVna4yTYCRwIsi8qNqqX41pdffEBVvnpLnibZt2zY2btxIbGwsdrudO+64g6ysLJKSkggNDaVRo0bueazladfjN0JEH7e064WdTvYD7Sjd6STPweTEiRMAtGrVitmzZ7Nt2zaaNWtG27ZtOe+88/Kf6cDy5fzx0kvEREeTk5aGWK20Oussrpo9m6DmzT3+rooQuxv+9zRsWwVH9hvnLBZ4YR4MGgeJ8XA8zlCM+dTNnLhCxVsz0bWXlHLfh7Vn1ioiTlW1uN7bVTWngvIVlilMmSO5iJQ7V1LV9e424u3kCW63bt3o1q0bqsqJEyfw8/Pj8OHDrFixgqSkJNLS0pg0aRItW7bM989u3Lgx4eHhhIWFkZaWlh8TTbqMr1DRVpiO48bRcvBg4jZtol1SEvZGjQg991xSIiL47bffiIyMpH379rz66qvk5ubSpEkTOnXqRKtWrYiKiuLCCy9Es7PZ//vv/HzXXfS95RZa9u9PTno6iTt30vsf/6DD2LFERkXh16iRZ1/QyePw95+w9U/Y+gec9w8YfytY7bBpKXQbbIzIZw6Czv3B3zX/DYswDm+mkvvk1Uz+SOuO8Hoi4FD+dP1V16sfMADYhDG56QWsBs72pKH6hIjQpIlh69ihQ4f8oAe5ubmICDk5OYSFhZGUlMSBAwfo2LEjYWFhfP3118THx+N0OmnVqhU333wzf/75J9u2bcNisSAi+Pn5kZmZidPpxN/fn2uuuYY//viDZcuWkXPOOdhHjOAsVZp17crOzEwOxcYSGhpKQEAAIsLdd9+Nr69v/po6Jz2d3V9+ya65c9m/ZAmOrCzsgYG0GTqUlv3702HsWO7Z7dESDjLSDEHNyYbb+hlGJgA2O3TqB74u/UXEGfB9XLV853XGaaBdr3C6LiJfA8+p6hbX5x7ANFW9sea75x7lBY2oC3Jzc8nOziYgIICTJ0+SkpKCquZPofM85Gw2Gy1btiQrKwtVLSK8ZaGqHN20iYykJNqdey65WVm83LQpQRERdBo/ns4XXkjbc85xfy2tCof3wcZo49i8DM7oBv8337j++hRo1gZ6DoMuAwoE3MvJ5iSH+JmOcl350/WWomtLiQwoz9bqdL3wmry069cAFwMOjIF2rqp+5W797ijeuuYJOICqbhWRPu42UBvUZCDHymCz2fKdZBo3blxhuKWK/NzV6SR21Sq2z5rF9lmzOLl/P+E9e3Ln5s3YfH25Z/dugjyxNz95DBq7koo8PRGWucImhIZD7xEwsNAW4/1vuV9vLaIoGRwmhf2kEkOq67UV5xPJFTjJZTcfVlyRd0zXK2KEql6d90FE3gKqVci3i8iHwOcYa4frgO2e9tLEMwr7w8+59VY2/u9/WH18aD96NOc8/jhdLr44v2yFAp56CjYsgXWLYN1iY+See8LYxjr3aug/GvpEQduuUFcuuuWQxQlS2EcKe/GlCS0ZjZLLcm5EyQXAj+YEE4kvhs+CL2GMZh5Qgels/Ziu+7ps4A9haOw9mk65I+Q3AXcC97k+LwPe8aQRE/c5umULW778kr+//pp/LFlC48hIev/jH7QbNYrO48e7pzRzOo3DZoNfP4MXbzI0/n6B0GcEXHwHqMtDK+qKmn0gD3CSSxZJ+GOYxG7iORJZRzYn8ss05xxaMhoLdnrzJH40I4hIbMXiuwiCzZ0h2ouNYQpp0e8CLgN6ALHA3Z7UU6GQq2om8JrrMKkBMk+eZP2HH7L5s884unkzYrXSYezY/BhukSNGVFxJyglYswBW/QJ/LYQH3oERl0OXs+CaR2DAWOg+xNiz9hKS2cMJNpPMHlLYQwox+BPBcJf3pg8hNGMQwXQgmHYE0wGf/LCVEIEb30tFVNIYpqZxzZ4vE5E04DCwGdisql94Wld5W2hbKKTaL46q9vK0MZMCcrOySDt6lEZt2+LIzua3xx6jRf/+jPvvf+l+5ZUENiszEWdRUk7Ak5fAlj+M0TokzNijbmqY9HJGV7j1uRp7DnfIJY1T7CaZXaSynx48hGDhALOIYz4+NCaYjkRyOSEUhKM+k3tqvnOVNIapBc4Bmqtqjoi0Anpj7Gx5THkjef2J6leLVNWJ5PiOHax7/302ffopzXv25B9LlhAYHs79Bw4Q3LJl+TerGiaiy38Emw/cNN2w7fYPgmsehSEXQteBRkyjOsJBFoINC1aO8Du7mUk6h/Kv+9GMbE7iSxM6cgOduAlfmiLUVbguvHIkB1YBoRiRZ+KAOAyzVo8pU8hV9UDeexE5A+ikqotFxL+8+xoyVXEi2bNwIX+8+CIx0dFYbDa6TJhAv9sKNgPKFfAdf8GiL2D5LMPBw2I1puJgKMpe/Lk6Hs9jFCdpHOIEWznMCk6xnxwSGcIrNKE3NoIIoi0tGU0juhBCZ3wpiMfmjxcYyljw1jX5+8BSEfkIwy5ls6pWKvJchcIqIrcBk4EmQAcM7d67wKjKNFifKexEApBdyImk47hxJUb49OPH8WvUCJufH4k7d3LywAFGvfgifW68sXyT0rwRu3N/w0x04acw7wM4ayzc/C8YehGElBKYrIooDo6xhmR2E0InmjEQoeDHK5c0TrINP5oTRFtO8jeruJcsfHC6ygl+bOYTRvAyzRhIM0pmnakNVJXjuBH+yXsVb59jhJayYSjeeomIn6p28LQid4xhNgIDgdWq2td1bouq9vS0sZqmsrbrZVHcmaSszCWRUVGcOnCA5NhY2uTk0CkgAL9GjUg/fpwL33mHfrfcgiM7G7Fayx/xD+yARZ/D718Z21xvrjCMUJKOGkYohT203ERxcJxVpLCbYDrRlMFFBLdwub94mFNsx0EmVvxoRFdaMY5T/M0JtpDCfkBpxyS6MBkHWWzjQ/axGAdZ+XVZ8WMgj9CCQR731+PnUyUBJzvJYQe59MDOUPFll+YwVBNItLYu3ximu+jaL0uelz51awwjIstV9Zxi53xVNQsPcWfanaWq2Xl7tiJioxyFXF1QU6mLi7uS7po3jx/Wri3hRDL4nHNYuXYtOTk57Ady09NJTU+n47hx+WmLrHnRaZwOiJkPCRsgvC9EjoOjh+CZK41pucUCfc+F6580HDsAmlTOkURxsI4HSWZbvuCG0I3+vFpC0H+Mfocfo3/K33cGEHYBcwFjLe1HOP6E40cMFqYDcIwtHGcrAAkx6YRHGltZi/g/muLZOFBRVplkdZKK0lKsZKsyUY+zg1ySCo3YUwhiqPgSiY1/SyMq9HHz3pF8o4jcp6r58asqI+DgnpAvFZHHAX8RGYMxdZhbmcZqitqyeMvLXLL8jz+IyczkkN1OSLNm7Fy2rKSbKBCTmcnuLwrteKiTKPmZqLBdRuIFiy+0GgYXzzWUZ3e9CqMmQViLaunvT9Fv82P0XJwU+DNY2Es4yQRiBG4wLMYOksEBIBdBiI/JonmkH4qDRpxJUwYglO5950cogg0ll8g+IVx0fzvXSP5wlUfynzWDjZrN3+SyjRxicTAeP2ZKGD4ihKiFC/HjTLHTFRtdsBPu6qePCHcQVJ+FvDkwWkQeAdZj+I5sVNXvPK3IHSF/FLgF2ALcjqHhc8NesOFhsVq5buFCBrvW3s7cXA4sW0b/yZOZt25dSTfRqVOLBnzY+An8vhVysoneA1EdMyF+NcT9Bq/97nY/KkqImMcJNuJ0jczxMZlERPrhJIcTbCaANghCGrFksh/BiaCAIq6RsU9UM26I+ifhDCmzDcXBCp4kiZ04yMKKL03oQgTuzXRT1ck2cthCDls0BwXesBjKuTc0hc3k0AkbA/HhJrEzgIJ9/s8t1RCR10qFRnF1gapeCcYUHegO9MRYNle/kLuc1j9wHac9FqsVe2Age375hdhVq2jcrh2hHTrk5yZrl5ZGrK8vx5s1I3PNGiRPR7B5BRz4DcIAgZgkiN4LkAqbZkDrkrqEsqav7iZLPMYfbOZpnGSxKfokvaMao4CFIM7mXvwI4yi/s4PncJLBxuiT9IlqhKE39yOIfhUqzgQrZ/Nv4lnLKfbRiPZEMKDUdf9JdbKDHAaLMXQ+5DzJTNLy135NsDCwkBB/ImE0wYJvDZraqkCuF43kIjIEWKUuZZlrir7edVSK8oxhvlXVK8syijkdjWFys7L45pJL2LNgAcGtWjH+vffoc9NNWO12rlu4sGhusnOjsPz+leHsEd4G1v0GqxqBYwHkphdUag+CC6dC+6qbJShKOrHMjf6YzdGnsBNELMfyzUI3R6fiQxNaEcUK3gTgJBs4wS5A2RR9ik1Rxi6NYMGXNH7hmTKn6nnk/egUn57v0hwWkMkmzWET2cRghCnbQwsai4Vh4kM4Fnpipyd2WmIt4oXXQmp+v18tkOVb2vO5oZmvGf4BvCUiu4AFwAJXlJlKU6Z2XUQiVDXetUdegsL76N5CdWvX88hJT8fuygT60y230KxbNwZOmVIkTFI+JxLgx//C7LchORHufAWuetC45nTAD+cZU/S8ZIgRg+DyyodrduIgiY0cYyXHWEk6hwHoxn205RIcZHCc1aRxgGA6ltCuH+cP/uYpnKSzKfok/aIKNPgW/DmTfxNWQeiAbFW2ksMGslmv2TwkIUSKjZmaxjQ9SRus9MFOH/GhF3aG4lujo3NhKkx4OMCqi9eWzGvaTFLrWrveFRgHnAc0wggLtQD4w9OgjuUJ+V6MHE5fV6bjdUF1C7kjJ4fVb7zBihde4OY//qBp165lF1aF/94Pc9+HnCxjL/uKqdB7eFHPrnzt+kYjGWKk54kXckgli0SCOINc0vmNSxCgCf1oxiCaMZgAWri1dlecHGUBmcQDDgQ4EpNFi0hfQGhEfxpTNBOJUxWLCMfUwUIyOYoDB2AfMZhRUcHcIQn0ki74a39ysRBWCyNyWVQk5L0H2PSXtY1LnG8tid7kT+6PEd9tHDDE036VtyY/F3hdRG4B7lTVPZ5UXN85sHw5P99xB8e2baPTBRdgLcvnO/GIoQ0XgfQUGH0tXP0QtO1SenmL1Ziaezg9z+IECazgKMtJZAMhdGYIb2EjgIG8RjDtsRXzQHR37a48TQwfEcsnKLlsiE6mb1QIFvzprNM4wiBWk80azWYN2dwhgdwlwcSrg/2axCR8GCBWQniWdHaSKVmsw5dQ6coQnvfoOWsbJxay8R6nncLkeaGpagaGwrtGzFovFZHzgT9E5C8KLVRU9eKy7q3PqCo/33UX6959l8aRkVw9Zw5dLrqoZMHD++CTZw3jlffWQqc+RpzwGpiG7uBdYvgOcBJASyK5nHAK7CRC6V6l+gUrkdxCCptI1r/pO0Kw4EeQdmeYRnICIy56S6wMxIdORuRhIsTKL2I40sSzinXsxEEmW6KT6BnVhBPs4Ch/EcHgKvWvJnFiIZ2S0/W6phwvtDc9ratc7bqIdAEeBpYDb1GH2ojaQkTwb9KEoQ89RNT06flr8XwSjxjC/fOHYLXBxPuN8MPGzVVuP4dUjrKceJbQi8fxoTGNOZMOXEtzhhNMh2p15khXJ3+RzR+azUr+ibKaiOjfaLIsFX/C6KhvE4KFVlgJEUNB9YfrKMxxNpPI34CyJTqJrVFNAGEBLxPmoVEMuD8LKUxaGuTkQuNGcDAW7nmk4nsUqdRI7kbqYgHeAC4A0oEbPQx+WvNeaCLyIkZcqQdVdX5lKq8vZKWksPCBB+gxaRLtR41i1HPFXDMdDoieD5v+gnlvgKTBRZMNq7RqMFxxkstx1nCYX0ngT5zk4E9L0jmMD42JYET1+E5jKMm2k0MvsXKcVXyom/id1myhL73wZShRDB95Huee65n/pTGSv4CDTHq4RnIrfvTnoRoZyXNy4NvZsHU7/L3DOPYfgH9Og2ceg+Ag2L234nqqMJLPpPzUxeOATq5jEEagFU+sg2reCw0jaFw/V9CIBkvcmjX8cM01nNy/n2bdu9N+VDG/m5wcmHAW7N9rRDH18YUeZ8E9/6myS2ee8Ugmx1jPE9hpRGvGu7y2zqyWEVtV2UkuS8hiqWaykmwycDCHV0iX7QyQTAbgSwjdGCgzSt3fLrd+HMSzlhPsIcD1w9QzKgwrvoTSleacVYW+w4FDsPnvgqNbF5j+qPHV3z4VsrOhcwcY0AdunARjoox7Qxsb4eArmlxVdiSvKHUxMAH41LXfvUpEGotIC1U94mYTNe+FpqpPVKbC+oKqsnLGDH579FGCW7bkH9HRnHHOOUUL7VwHj10D23YVWApkZcL2LcbIPsrzve1c0jnMYmL5BT+a0o9/E0ALBvIGjemGpRq8eE+qEzsQKBY+IZ1pehKADti4igCiZANpbMdJBpuWGkYyaWznOKtoymDiWUuicx/r9/Yj5mgn+jW3MK4DWIttJ5e0dvMhiFa0ZiiN6EhzznL7RyM93RiVk07A+aONc/2iYOOWgjLtI6Gda0PXYjEyMLVpBXZ75b8rRcgq3a61qqmLW0EhR3ojbFMrwF0hrzYvtNPSLxxgx48/smjaNLpeeikXf/QR/qEFfs7R838m+j/PGml/cu2QYpyPyYVIG3AqFV6ZAcuN/wF31o8p7OMgsznMYhxkEEQ7wuiff71J5ZZbgPGDtZ1c3o5exK/RS4jDwQX4013sJKuTc8glEhuNXGvqhWwkiZ3kGcD0jjoFCKH8Hykkkq5JRG8ZTmLKVhxOG3YLtA4WrusJFtfIGBUVRZcof5eAZ7I1OpEeUWGkEk8InYgoNjN14mQb+4nlKK1pTjfa8d0sC3MWGIK8Y7cRlq51Szhk+Ltw183gVOjdHXqcCcXTmbePrPRXVqhfFtJLj4t4vIpbaKXNITxx7IpV1aeLVChSKds8rxFyEWkPPAE0UtWJrnMW4F8YSePWquonVW3HmZuLxWaj66WXcuWsWXS95JKisc5VifrpGaIy18IDd0OHs+GhWyE9lehMiPLDiHI6bWqFI7nT5fChDlg3/032bZhL675nM3Dcg4Rae1TLdPykOhmpCRzCASN603PEAG7Cj8vFn05iIZFVpLKLIDoT5jKEOcYfbOEZHGTkm7tuic5gXzRkkMjhpOYcP5CKs3EEnIghJzSS2BTYkwSdXebi0dHRfBe9heMYQ+3W6ET+jkoCCjzQFCcns+NITEsk3ieNZF8LWJ3YsNJYgkhc3J3tu4QWzeHaS6K4ZEIUvQupsG77R5W/ngoxttBqxK41FmhT6HNrcFkquUeteqHh0u6dUbi8qi5z475SNZCubbk3MNwDPlTVF1V1H3CLiHxfqIoJGFOcJIwvrUrEREcz97bbuG7hQkLbt+fMSy8tuJhy0vAEs9mMmGgBIdBtkKF0+/ID2LCaKHFlFuk7CKKMBIaluY7mWNI5xFwO8CNdHHey+LzniV29ipy0dI4GHiV+UCzXLVyIeLimT1Unv5HFz5pBIMJrllAai4Ux6kdPsTMav3xTUMXBJu4nOvoP5s88xNGYHGwEEojhjpvKXnJJQ3EixGIjEAtppHOUY6cU5/79EBoLGScNQQdWHofDhYLFZpFMCieMCDEnc9ganQhqoWubTMI6OrF030HUuFR8AzJxioWTEswaBgKCD3au/+dF9LZ6PPusVozpeo3sk88B7nYlJxkEnPJgPQ616YUmIi8BVwHbgDxzOsUIzVwRMymmgRQRK8Z23BgMwf1LROao6rZS7u8CrFTV91zC/5sbbZbK5s8/56ebb6ZJx44ltTEblsDzNxihiq9/AgaMKbhmtcJnC401+N8boXsfQ8Ct1hJmqmoPID2iFX9e3g6HJYsw+hE/fxtxq1eTk5pW6ZTECzWDzzWdJWSSCYRhYWKhKeb/WRqXuCeRVZxiG72j/FDC6RPVCAv+dOdZmjKsUDCJPfnmrvGsZQ0vsXp3L155dQg5bc/Lr8/vYDRD7NH5IzlAeoaTfbm/I/6JiDWX3BwbSYfD8Hf2J504jmzZwO6/czgak0nzSD+cWNgesx2fSGPLMZ4tdCwy2LlHZbbXysKJhYxKaNcrSl2MoQm/ANiDsYV2kyf116oXGnAJ0KUyU4UyNJADgT2ukTsvDdMEjB+R4sQC2a73pdrrishkjPBUtG3bttR+/PnqqyyaNo3IkSO5atYs/PIymuTmGFk5v3wRWneCs84r9X6sVmNqXnx6HjPfJeCpRO8BSOP3X3ZzaoUfAaEj8CWYmKU/5Puan6TilMRRUVGcNWI4i8niQvywibBKs9lINtcTyHjxJzP6T5YvXeoK21A6BY4nsDH6FH2ijLTYofxfCTNV2A8sQnFykATS9Vtah7XmiD2DzJ0rsR9YSvMgwdoIlu6Atq0NBVhysoUfPjmXtl0O06b9CfwllBZ+LWnd2kI6SWDJLdKK4MTu8m23YiXEgwiK1SnYhansSO5G6mIFprhZnYhIM1U9Vko9NeeFVoh9GL9QlVoPlEJpWsdBIhIGPAf0FZHHVPUFYBbwpoicQxkzB5fG830wbNeLX9/02WcsmjaNbldcwaWffVaQI+xYHDxzlZGl88Jb4e7XC7JxlkFxW/Dc2IVYD6Ui4PIPB0EJTQuDUCMGW3CLFnTy86N1ZsFOZGm+5rmqLCOLrzWdf2g8aSjfSxhR+DFNgvknIVjyZiAjRzJq5Mhy+1rgeJLBxuiQQiP5wzRlWJn3KU8Tz1qSnPtZs+sg76dGcezUueyLhs8dxiRo+hh46mHIzYV774OunQ1td2ESWMkm/oWDjIJnxMpG+nCS1kTSgru4AksFHm41TQ2uyT0hABglIhFALrBGVastS5E7Qp6OoQT4jUKCrqr3VrLNUrWOqpoI3FHsZDpGwIpK0+3yy0lLSGDw/fcXja+WcBAObIN/fmlEY3GDvNEknSPs4RNy9qXT+2crthwH0R0MIS/uOlpWhNeO48bl17tfc7lQj5GAk0YIl+LP5RLAUNcIEyieC0IYg2lEN06xjT5RhplqI7oRVoZhysFYiF4By/600iR0EP/3zCC6d4X/WwBntIBrHoChA2HwWYZFGRjqi25l+Ow0YyCNOJNTbMu3B/ClHQO4lNZE0I12dS7g4B1mrS5blPyQuyIySERuxlgW7wVWuOI6VAp3hHyO66guqqp1LEHxGG+qyvoPP6T7lVfi16gRQx98sKDwjr+g61lGNpGvYzwKjugkm528x0HmIFhoGzkZifgW4tcT1bGQ62hkgQDnRZMp7Gsefv55fGLJRFW5WYJoi5XR+DFW/BiDX7W4YQpWevN6qdr1wjzzEnzytWEtBoYRycQJTra6tru+XdWc7uK5QApWzuL/OMaa/HV/8eiv3kBljWFqElVdjWEAg2u5e62I2DEU0ItVNdWT+tyJDPOJiPgAnV2ndqqHSdCL8RfQSUTaYZjqXQ1cU4X6SsR4+/Pll1n8yCNkJCVx9iMuA2aHA95+EH54wwi11Hek2wKuKIIg2ElhH604n47cgJ+lGVx+R4WuoxarlU4XXkjqhWN5S9P4kWOkqxKFLzdLEFYR/iOhpbZdFQQrTRlGU4Zx8hT8tAIWL4U16+HPBcZInJsLfXrC/XdA1NnQ7Uwn71q+YyZHyCYHH7FXemotWAlnSLnho+oabxjJy0NVY4AYly38hcAaEfldVd3Oh+aOdj0K+ARDZyRAGxH5h5tbaCU0kKr6kYjcDSzE2EL7WFX/drfDZbSTP5JvnDmTxY88Qo+rr2bYQw8ZBbIy4d/XGJlHJt4PvYa7XXcCK9nNx/TnRfwIYwCvYCk8GrnpOvpvTeYNUglEuAx/bpBA+lIFUy03WRwNT78Iq9cZv3OBgTB8iGFZFt4M/lXMrnEr+4lxCXhs9F5aR3UghiNsYz89qNvtrprAW0ZyEbnB9TYEI0LyByLiB4zF8CFpBvwJXO7pet2d6fqrwFhV3enqTGeM3Mj9y72LsjWQqlpp39gy6psLzO3Zpcttc2+7jfZjxnDJJ58gFgukJcPjFxk2kPe8AZe7p0pIJ57t/IdjrCSQM8jmBH6EFRXwcjiiDj7WVK6UADqJnfHiTyusXEEAwZVYY7tDwjFY8BvMXwz3ToYhroxJiceiGdozmg7tDIsyqxXeLiPt+B4OsZuDACTHJBFnBKLzeLurprTh1U05Zq21TXMgVFUfF5E8S7eWwEXA46qaUNmK3RFye56AA6jqLtf6wOtIPniQpl27cuX33xfEOV/1M2z9E578EkZdXX4FGFPzGL5lN/9DELpwJ2dwmds25ds0h/9qCrPIwAG0xEYn7PQVH/rWwIiRmgpvvAdzFxjTcFVoHg6XXghDgJHnwI51URgTqorZyl5mMpfsQmGcfbBzIxc1yJHc2Cf3KN13TbFUVde4puXrAVR1n8vqLb1wQRGRvECP7uDOf+46lyfMZ67P1wLr3G2gNmnSuTOT5szBNyTE+G8XMTTnXQdCK/f+QQUhhb00pT9ncl9+ruyKUFVu1iTmkkkgws0EMlmCiJTqtRzOzYXlKyElFS4eB76+8Opb0Kk9TH8ELhwLfXuV3NJyl260I5IW+VN2H4w1eTfaVetzeAtOLF4xkqvqGtfbJcAPItJWVQ/mCbhLL3Y2RqDHJRiGZm7hzn/gHRib+vdirMmXAW+73ftaoPCavPEZZxhT9H9eBjc9Y6QZqkDAFQcxfEdTBhJMe1dqXVuFtuWqygZy6Cc+iAid1c5jYudmggitxil5djYsioYf5sCcBZCYBL26G0Jut8OBTRAc7F5dTpzsYC9xxNOKCLrSoYhCzYKFu7iCbewnjgRaEe412101gbesyQtxPnAz8JVLOX0SI7myFfgVeE1VN3pSYUWRYSzAOpfd+YxKdLhWKKJdz8o08nVvXg4pSRXem0ECm3meE2wihxSCaY/FDYXYSs3ieU1mJdnMoSlDxZfHLJ7nKiuL3FxD+w1w633w2TcQEgwXnQ+XjYfzzi0o64mAv8+XHCQuf5RuSysmc00JQe9BhwY5PS+Ot2nXXXvmbwNvu5bFTYEMVZe/cCUoV8hV1Skim/KmDpVtpFZ54QbDFv2Jz42IqeWQwJ9s4SWc5NCTR2hJGWathdii2fxbk/mNLJpj4UVpRL9qGgmcTlixCr78Hr6fAysXQqcOcPetcPVlMGq4MT2vLDvYmy/gh6L30yaqHQeJYwd76UananmG+kYNOqhUGddWtSdOLaXiznS9BfC3iKwB0gp1wPsCOR6Lg+h1RqzzMdeWWzSBP1jPk4TQid48RSCtDYeTg/Ph2AZo1hfaFt3zzlLlSk0kF+VpCeEWAgmohmn58UR47R34/FvD8iwgACaMM4QeYGA5+xjupkwC2MsB9mJYvZyKOcGh6P0AxLKD9pQaXr8I9UVj7gleYtZao7gj5M/UeC+qSP6avEkQXHQ7XDm1wnuachaduY0zmIgVH0PA55wHCYUSH4QPIv2i+XxpyeImAvEVYSZN6Io9PwBDZUlOhiNHoUsnQ0n22jswYii88JQh4IFu+m54Injb2M3nzCqhOb+Oy07bkdyJlBU0osHgzn/qBaq6tPCB4ULnNajqXFWd3KhdF7jvv2UG9krjEGt5mGxOYcGH9lxjCDgYI3iCy6Nsl0JOKrkJq3j0wNc8qqdY5jLbHyS+lRZwVVi5Bm6aAi26wc33GOebhEL8dpj/HVwz0X0B95SudKAtrfBx6Rzy1uRdT4O1d1moayQvfjQk3BnJxwDFg9uOK+Wcd2Ar/ZGS2MwG/gkImSTgQ6OiU924pRBnmARH74ao3eAkjf1/vceEljuRkaOhClPVWXPh2Zdh01YjjNE1l8Ot1xdcD6k+nV2ZWLAwmWvYwV4OE0/LUrTrpxveuiZ37ZdfC7RX1WdFpC0QUWirzW3KC8l8J0YAuQ4isrnQpWAM87p6w1FWsIln8SeC/rxIAEbQgiJT3Zh58Ota10gOUZ0h2x6IZcwj2NqVr8Ari737oXkzQ6iPJRoTjPdmwKTL3deIVzcWLHSj02k7PS9OZYNG1AJvY+Q5OBd4FiPS4A/gefjb8n7Cv8QwqfvJ9Zp39FfV8rVatYyIXCQi7586VTJi7VFWsIGnCaYjg3gzX8CLc7DNGBzhA8EexIjOgtMeiE/4YGxneLYyUTWMVS69HjoNMDy8wBi110fD5BvrTsBNSqIqZGX7lDi8gEGqOgXIBFDVE1C5KUd5IZlPAadcMaYKEyQiQd60pVbcC60wjelGa8bRlSklcoW57uUb0nlUTnHj+O+YHvsncnwj0rRPCe16+X2An36BF183nEGahMLjUw3zUqhyiHaTGsLpsJCR6pUjeY4rVJoCiEgzKpnByJ01+c+uhgTD8qYdsBOqmICrhklkA6H0xJcm9GBaqWVS1MmDepJZZDAEH26xhkDkeONwkzzrWYCX3zSm5W+9bAT6L55hycT7ULWQnemVirb/AD8C4SLyHDAReLIyFbnjT14kkZWI9ANur0xjtUU80WzkWTpxMx24rtQy2zWHGzSRgzh4XEK4D8Ov210cDvh6FrzyX1jwneEU8t3/DPfNMnR/Jt6IUyDTK6bnRVDVL0RkHTAKY4C9pLIhoTz+d1TV9SJS+dw3NUwi69jEc4TSg0gmllnOBlgQZktThngQs14VfpwH/3wetu2E3j3g6DFDyFtWPS2aSW3jBFKrPxNtdaCqO4AdVa3HnaARhS1LLEA/oERUSW/ASRYbeJpA2tKP57BSNGmfU5W5ZHIxfnQSO38S7tHonZUFIy+GlX9B107GyH3ZRZX3+DLxApxQKNZknSMiKZSeaUUwYiF6vNnqzr9ncKHDF2ONPsHThmqSPO16wqkDrkyaL2CnqAo7XZ3cpEncokksdxm2uCvgSSeMV19fGHIWfPQfw0V94gRTwOs9ihGetPhRASJyvojsFJE9IvJoKddDReRHEdksImtEpER641K7oxqsqiGlHMGVEfC8St06gEB3y9bV0ad/dz2pO7Q4ic5cHes4qk0dsfqeM6XE9bJITVV9/F+q/i1VN25x+zYTLwIjvVbZ/9cd+ys/a8mjnPsw3D73Au0xtrU2Ad2KlXkZI9wZQFfgt/L6UUY7oRh5CobnHZ7WoaoVj+QiMkREtgHbXZ97i4hX+ZPnYcWPRnQpcu6IOrhQj7OVHGZKEyZLUBl3F2XuAug2BJ6fAZdfBM3CKr7HpB6iGDvRxY/yyU8QoqrZQF6CkMJ0w5XxR421daSINHe3WyJyK0bshoUY/iMLodx8GmXizmTzdeA8IBFAVTdh/KrUCzaTzTEcfCtNuVAqdkRQhWsnw8XXGInsl/0Mn71rKtUaLE7KEvKmIrK20DG50F1lpSUuzCbgMgARGYiRS7C1Bz27D8O67YCqjgT6UkldmFvadVU9JEXXr6WmLPImclSxi3Ce+LMO951KRIyoKz3OhGl3Vy33tUk9wAGUHsW8vNTF7qQlfhF4Q0Q2AluADRjZUdwlU1UzRQQR8VXVHSLSpeLbSuKOkB8SkaGAuuJM3Ytr6u6tHFEHl+oxLsdKkDg4U/w5hxCsZYRzOp4Itz8AN15jRF555L5a7rBJ3ZE3XfeMChOEqGoyriSHLmeT/a7D7TZEpDEwG1gkIieKt+Eu7sZ4ewNjOhKLEWfK3URutc4pdXKlHiNJjvMluWSj+GOhFwF8QMcSgr44Gm64y4ibVjikkslpQuW20CpMEOIS0HTXmv1WYJlL8N1CVfPyak8XkSVAI2C+xz3FjTW5qh5X1WtVtbmqhqvqdWrkLfMa8rbQTp48yXWayAHSCSSXLFFSo9eSjpPNpLOcgu/Y4YAnn4Oxl0PjEFiz2HAeMTnNcGLEOyp+lIOq5gJ5CUK2A9+q6t8icoeI5OXzOxMjotIODNdsj+aHIvKJ64cCNWI4LAfe86SOPMpzNX2qnPtUVf9VmQZrAnU5qIQP6HPbSrI5Z+lfrFj6OwDZMYdJjzZSBL9CMESNJyoqijnz4blX4aZr4M2Xai5Qg4mXU0ljGC0lQYgaecnz3q+EKvnz9tJCwRtV9YSIFM857RblTddL+z0LxMgyGgZ4jZDnYUN4UILpP/J8Do3sSnohp50ALEwjkkEZRkrOSy6EJXOM/F8mpzF5I7n3YRGRUDVcTBGRJlTCDJ3yblLVV/Pei0gwxnTjJow9wVfLuq8uaYmVqQTjBHoRwGbSycCZvyY/tSCE9g/A4lnQ/UxTwE0o2ELzPl4F/hSR712frwCeq0xFFcVdbwJMxQhD8wnQL++XxVsRMZLjfkBHlpPMDjLoij+bPwzh0keE/n0MX28TE6Cy2vUaR1U/FZG1GJFhAC5T1W2VqatMxZuIvIyhRUwBeqrqdG8X8MJYEaJoxO0aweLnGnHfw8LF42DpXGgRUde9M/Ea8vbJix91hIicJSIRAC6hTsHIbHqHa9D1mPK06w9iZFV8EjgsIsmuI0VE3N4KqGs++cpQsN16PXw/0wzkYFKMPMVb8aPueA/IBhCR4cALGLPoU8D7lamwvDV5g/CvumaikaTgpmvLjNRscjqT54XmPVhVNS+/11XA+6r6A0YSxI2VqbBBCHJxVOGlN+DYcfDxgZuvMwXcpAy8bLoOWEXyU+GOAn4vdK16tev1mSefM7zH7DaY6rW2eSZegfcp3r4ClorIcYyFw3IAEemIMWX3mAYh5IVTF//nPXj+deXi/8tEb8nmV3wYhV+ZdusmpzletoWmqs+JyG8YOQh/dfnEgzHrvqcydUpBHfWfjp0G6L6Tf9ExOoHcbtmkixKA0A8fviHcFPTTEBFZV443GWIfoDReW/LC8fLvq080qDX54XjoPjmTnG7ZpImSFb2SNJT1ZPObN/1cm3gPTioV/qk+0SCm63l07gB9z/6N7575DQUcMYfIjl5FGvAqvvhEnd/gUu+eDmRkZHD++efz1FNP8dprrzFv3rwSZUaPHs13331HaKiHlk5O6lrRVuM0KCG32WDSuFEsHdebtEI+/IEID9KUqAaeorah8vHHH3PZZZdhLScNzfXXX8/bb7/NE0884XkDDWfFWioNaroOMAo/+uFDIIJgCHg/l/LNpH7yxRdfMGGCEUItOTmZSy+9lG7dunHHHXfgdBpOSBdffDFfffVVXXbTa2lQIzkY5qzfEM5vZLKVbHqY2vV6TXZ2Nvv27SMyMpKYmBjWrFnDtm3bOOOMMzj//POZNWsWEydOJDQ0lKysLBITEwkL8yTqpgOoNwaclaLBjeRgCPpY/JlKI8bibwp4Peb48eM0btw4//PAgQNp3749VquVSZMmsWLFivxr4eHhHD7saYQk77NrrW4a3Ehu0rDw9/cnM7NgZ6RYQNEinzMzM/H391TvojQ0oS5OgxzJTRoOoaGhOByOfEFfs2YN+/fvx+l08s0333D22UZQAFUlPj6eyMhID1vIm64XPxoOppCbeD1jx47Nn5YPGTKERx99lB49etCuXTsuvdSId7hu3ToGDx6MzeOUsuZ03cSkzrn77ruZMWMGn332WZl2Dp999hl33XVXJWr3soyHNYAp5CZeT9++fRk5ciQOh6PMvfIePXowatSoStTuxIjL0HAxhdykXnDzzTeXe/22226rZM1OIL2S99YPvGZNLiLtReSjQoHrEJEoEVkuIu+KSFTd9c6k4VK5NbkbqYsbichcEdkkIn+LyE3V3XN3qVEhF5GPRSRBRLYWO1/iC3JliLylWBWKYVnsh5G9xcSkmnFgTNeLH2UjIlbgLYykCd2ASSLSrVixKcA2Ve0NRAGvutKM1To1PZLPBM4vfMLNLyiP5ao6DngEI32riUk1U6mR3J3UxQoEu/KgBQFJeJbwsNqo0TW5qi4Tkchip/O/IAARyfuCSoSbVdW87AgnAN/S2nCllM1LK5sqIjuroeuVoSlwvI7arm4a0rNUkAk0biE80rSUC36ukMh5vK+qeYEUS0tdPKjY/f8F5mAkKQwGrir0/1yr1IXirdQvSETCMILH9xWRx1T1BRG5DCM3emOML60Eri++UlEsqxMRWdtQggw0tGcp77qqnl/e9bKqLa2qYp/PAzZixE3vgJGZdLknSQ+ri7oQ8lK/IFcSxTuKnZwFzKqVXpmYuE+FqYsxsg296ArftEdE9gNdgTW108UC6kK77s4XZGLizeSnLnYp067GmJoX5iBGtFVEpDnGsmFfrfbSRV2M5BXmdq6n1PmSoRoxn6UcVDVXRPJSF1uBj/NSF7uuv4uREHSmiGzBmL0+oqp1oueo0UCOIvIVxvZBU+Ao8LSqfiQiFwCvU/AFVSqRm4mJScU0qGitJiYmJfEaizcTE5OawRRyD3HDnDFKRE6JyEbX8VRd9LMiyrJGLHRdROQ/rufcLCL9aruP7uLGs9SLv0lNYTqoeEAha70xGLsEf4nInFLyRi9X1fG13kHPmIlhe/BpGdfHAZ1cxyDgHUoafHgLMyn/WaB+/E1qBHMk9wx3zBnrBaq6DMPUsiwmAJ+qwSqgsYi0qJ3eeYYbz3JaYwq5Z5RmrdeqlHJDXN5H80Wke+10rdpx91nrCw3hb1IpzOm6Z7hjzrgeOENVU11bhbMxprz1DXeetb7QUP4mlcIcyT2jQms9VU1W1VTX+18Au4iU5gDh7TQYy8QG9DepFKaQe0aF5owiEuFyL0REBmJ8x4m13tOqMwe4waVlHwycUtUjdd2pytCA/iaVwpyue4Cb5owTgTtFJBfDMflq9UKLo8LWiCISCzwN2CH/OX4BLgD2YMRHqrPIJhXhxrPUi79JTWFavJmYNHDM6bqJSQPHFHITkwaOKeQmJg0cU8hNTBo4ppCbmDRwTCE3MWngmEJuYtLAMY1hqgkRsWDE9QoB1mIE7bsW4zvupqpDXeX+AezAiBXfSFUnus5Hue7/G/haVaPLaas98ESx+4u0r6qfuNoKBzq7Xt9S1V89acuk/mOO5NXHBAwvrRwgVlWXq+odwDzgk0Ll+gNrqpISqoyUUkXaL9TWK6p6G3AjcJWnbZnUf0whrz66ACtVdSpwZ6Hz1wBfAYiIHcgtw6SyqimhirRfSltPYgS8cKstEfEXkaWuQBnVgoj4iMgyETFnkLWIKeTVRyxGOicwsughIm0xHDvysmYMB5aXdrM7KaE8bH84sNzlYPISMF9V13vQ1s3ALFV1VKIvpeIKtPEbBTMKk1rAFHIPEZH+IrKk0OceIrISI9PLeSLyJrDMdfkW4H+Fbh+DkS4nTETexZUSylXPZSLyHvAZrpRQIvK1iHwjIqtF5ICIXOg6X+L+UtofAywC7gFGAxPzHGlKa6sUrgV+KvScs0VknRhpeCcXLywikYVjrInINBGZXkq9s111m9QWqmoeHhxAABBX6PMsYLSb9/7Xw7a2Ay+43p+NsZZ3916P2ip2rw8QX+xcE9erP7AVCCt2PRLYWujzNGB6KXVbgWN1/Xc8nQ5zJPcQVU0HMkWksSuCaaiqLnbz3rvdbUdE/DGSUuStmbcBoR700+22SqEpcLLYuXtFZBOwCiOYRKUiq6gx/c8WkeAq9M/EA0wFSOXYhpG87p8YCq2aoAewW1UzXZ/7AZtqqK3iZGBo3oH87b3RwBBVTReR6MLXXeRSdPlX/HphfIHMcq6bVCPmSF45/sYIoiCq+geAiPyrmtvoDbQVET8RCcQY0V8rq7CIfFjs88zKNqyqJwCriOQJaiPghEvAuwKDS7ntKBDu0hf4AqWGPxYjRfUxVc2pbP9MPMMU8srxN3AbxkiOiEQANleYoaUi8rCIfCIit4vI9y7lXLiIrBeRF0Rklst4pTx6A18A0Rhhp97J+0Fxtfm0iLwhIs+4pvZdRWS6S1kXCKRV8Rl/xdADACxwPd9mDCOaVYX68YuItHQJ7bPAagzbgB3Fy7g+jsSIOmNSS5iRYaoBERmHYWmWDHRW1TdEZDZwGXAFhuEJGJZvL7s04/9U1WPl1LkMuE1Vd5ZyrRXGXrwDY1R9Bhioqq8X0pp3UdWPqvBMfYGpqnp9Zesoo95ZwGOlPZdJzWCO5NVDH2Cj63WhyxAlUY396B7AFuAsCtbUjcoTcBcdgN1lXPsX8BKGJV0cRtKHza5rAa62/qrEc+SjqhuAJdVtDAPMNgW8djEVb9VDRwyB7AjsAnphbH8BRKrqQRHpAoSJyKXAh6VXU4CqlpfI4G+MLaowYIOrvQgRuRL4CLgO+E8ln6VwHz6uah3F6sum/FRGJjWAOV2vJUTks+qe+pqYuIMp5CYmDRxzTW5i0sAxhdzEpIFjCrmJSQPHFHITkwaOKeQmJg0cU8hNTBo4ppCbmDRwTCE3MWngmEJuYtLAMYXcxKSBYwq5iUkDp8680EQkBkjB8InOVdUBxa5HYUQL3e86NUtVn63FLpqYNAjq2tV0pKoeL+f6clUtNYyQiYmJe5jTdROTBk5dCrkCv7oC9pcI1u9iiIhsEpH5ItK9NjtnYtJQqMvp+jBVPSwi4RhZRXao6rJC19cDZ6hqqohcgJF5o0Ssb9cPxGSAwMDA/l27dq2FrnsPKSkpBAebIczLYt26dcdVtVlZ1zuLaGkRLw/DQlU9vwa7Vmt4RdAIVzqdVFV9pZwyMcCA8tbwAwYM0LVr11Z/B72Y6dOnM3369LruhtciIuuKK3UL00ZEHyjl/INQ7n31iTqZrotIYF4GDVf44LEYqXcKl4kQEXG9H4jR18Ta7qtJw8aCkfep+NGQqKvpenPgR5cM24AvVXVBXkI+VX0XmIiRgjcXI6PH1eoN045qxOl0IiIkJyezd+9eTpw4QWZmJn379qVZs2bMnz8fq9VKUFAQbdu2pV27dmRlZeHj44PruzOpIlaMWNoNmToRclXdh5E8oPj5dwu9/y9lZ9ystxw9epRt27axZ88ejh49ytSpUzl16hSHDh0iNDSUkJAQ/Pz8EBFatWpFbm4uaWlpnDp1CoAvv/yS+Ph42rRpQ5cuXer4aeo/eSN5Q6au98kbNNHR0YwYMYKYmBi2bdvGBRdcQHx8PA6HgzFjxtCqVSvsdjtt27albdu2Je7v379/iXM33XQT6enpHDhwIF/wf/vtN7Kyshg4cCBNmzat8edqSAimkJtUgR9//JFdu3aRk5PDoEGDUFV69y4xgfGYgIAAzjzzTAAWLFhA79692bJlCzNnzqRDhw5ceumlla47JyeHhQsXkpKSQmZmJna7HbvdzlVXXVXlfqempjJ//nwCAgLw9fVl9OjRfPvtt1x55ZVl3nPy5EnWrFnD2LFjq9x+aZjTdROPUVV27NhBp06dEBGioqLy39cUTZs2ZeTIkZx99tkcPXoUgMWLF3PmmWfSqlV5ORpKYrfbGT9+PDExMSQkJNC5c2dmz57NokWLSE5O5rLLLmPfvn3s3r2bnJwcunXrRnp6OjExMfj4+DBq1Ch27NhBbGwsWVlZDBo0iIiICAAOHTpEZGQkZ511Vn576enp/P7778THx3PRRReRk5NDdHQ0NpuNzp07k52dzaFDh1izZg3+/v5F2rHZqv7vezpM102Lt2okJSWFr776iujoaFJTU2ncuDGdO3euEQF3OhzsmjePmKVL2TVvHk6HA7vdTuvWrQEIDw/nq6++YuHCheTm5laprSZNmjBmzBgCAwNJTU1lzZo1+Pn5ERwcTFxcHMnJyTRv3pzBgwdjs9n466+/8PPzIzAwkLi4uPx6OnfuTGZmJnPmzGHZMsMkwmq1cu6559KvXz9iYmJYu3YtI0eO5OKLL2bLli20bduWNm3aMHDgwBLtVAemdt3EbTIyMnj//ffp378/V111FVZrtaUQK4HT4eDz884jbvVqYlJT+WHtWloNGsR1CxdicbXbq1cvOnbsyM8//8yWLVvo27dvpdvz8zMyGNtsNhwOB6rK8OHDsVgKxoj4+HgWLVrEyJEjsdlsREVFlajHarVyzjnnADBv3jxOnjyJr69vft2ZmZmoapEfxcLvhw0bVqSdsLCwSj9Tfp8wp+smbpCcnExISAg333wzoaGhNd7envnziVu9muxUI1lqdmoqcatXs2f+fDqPL/DnCQgIYOLEiQDs3r2bRo0aER4eXuX2Bw4cyJw5c/D396dly5ZkZ2eTmJiIiBAQEECvXr2YO3du/pS7Q4cOABw8eJBNmzZhs9lwOp2EhJQUrwEDBrBkyRJsNhs9evQgKCiIpKQkVq5ciY+PT5F2qgMB/EuTgqpNfrwKr7B4qy7qwuJt+/btzJ8/nylTpuSPSnlU1hotOjqa6OjoMq/HLF1KjOt6DBDpOt9u5EjOGD681HuOHj3Kvn37uOuuu5gwYYLHfaqvVGTx1t8muiqo5HmfUw3H4s0cyavA7t27+fnnn7n22mtLCHhViIqKKnW6m8euefP4Ye1aslNTWQKMBHyCgrh86tQiI3lxNmzYQHR0NCdPnqRx48bV1t/6jAjYK/GnE5GPgfFAgqr2KOV6V+B/QD/gifJMtmsaU/FWBVavXs0VV1xBixYtil5wOmD3PDi41Hh1Oqq13Y7jxtFq0CB8gowhyCcoiFaDBtFx3Lhy7+vbty9jxoyhIc3eqowF8CvlqJiZQHkOLEnAvUCdCXce5kheSZxOJ9dee21JzbnTAV+fB4dXw4FU+GkttBwEVy8ES/Uo4yxWK9ctXMie+fPZNWMGl0+dSsdx4/KVbuXRo0cP0tLSiI2NzdfEn9ZYgEDPb1PVZSISWc71BCBBRC6sdN+qCXMkrwRHjhzhf//7X+kX9843BDzHUIqRk2p83ju/SLHy1tzuYLFa6Tx+PGcMH07n8ePdEvA8jh8/zrfffktWVlaV+tAgEMC3lAOaisjaQkdZMQ+8HnMkrwSrV6+mW7duLF26tKSwHlxqjOBA9D6YvhggFbbNgLYFSsGYmJhy1901yRlnnEHLli3Ztm1blbbWGgR50/WSHDcVb6cpqsqePXuIioqicePGJQV19zxjip6TyvTFMH00YA+CCVOhU4FSrK59wLt27cquXbtMIa/kdL0+4c3RWgV4A7gASAduVNX1td3P4mRlZdGzZ8+ytdMdxhlr8MOrgVRDwFsOMs57Ed26daNTpxKBdk4/8qbrDZi6HsnLi9Y6DiPcUydgEPCO67VO8fPz47zzziu7gMVqKNn2zjem6BOmGgJeTUq36sLHx4cjR46gqgQFlbJRfLpQ9nS9XETkKyAKY+0eCzwN2MFwmRaRCGAthkGdU0TuB7qparKH7QQCmapa6S2auhby8pgAfOoKFLFKRBqLSAtVPVKXnVqxYgUBAQH069ev7EIWqzE1b7u2yBTd21ixYgVnnXUWnTt3ruuu1B2V165PquB6PODx9oWIWICrgWuBs4AswFdEjgG/AO+r6m5P6vTmaK2tgEOFPse6zhVBRCbnaUCPHTtWQ10tIC0tjczMzBpvpzawWq04nc667kbdYqEs7XqtISKFR+klQAfgMSBCVduoajhwDrAKeFFErvOkfm+O1lqa61YJKw5VfR94Hwyz1prpagE+Pj5kZ2fXdDNuUxUNfXZ2Nna7vfo6Ux/xDsVb4f/10aqaU7yAqiYBPwA/iIhHf7Q6G8lV9bDrNQH4ERhYrEgs0KbQ59bA4drpXdmEh4dXbfRzOmDfPIhdarxW0RquKkI+dOhQmjdvXqX26z2Vt3irTvIHp9IEvERhN8oUxmujtQJzgBvEYDBwqq7X4wDdu3fn3HPPLfN6uUYuTgf8cB78PAkORRuvP5xX7Wav7pCenk6bNm1Ob6UblGcM02Coq5G8ObBCRDYBa4Cf86K15kVsxVAy7AP2AB8Ad9VNV0uycuVKDhw4UOq1coU8Zj7EF7OGi19tnK9lVq5cyYoVK2q9Xa8jb7pe/PAiROQaEflaRL4QkS9FpFylX3G8OVqrAlNqs1/uYrFY+OOPP2jbtm2pUV/yXEVnz55d9ELsUjjksobbA9MBSIVNM6B1SRfZirzRKktWVhabNm1i0iSP/lcaJpXcQqtlRqjq1XkfROQt4Ct3b/bmLTSvZcCAAaxdu5adO3dSWlqmPOGMiYkpatm2bx787LKGA6afh2Esc+FUaF+w1RYdHV2jJq/R0dF06NChpPfc6Uj9MIbxdTm6HMLQTXkUocp0UKkEVquVCy64gMTE8hO6REZGFjsxDiIGGYINxmvEION8IarqvFIR/fr1Y/To0TXaRr3BitdO1wtp0e8CQjEMxEKBuz2pxxTyStKuXTuGDRvG4cOH3de2W6xw+UK48CtoM9J4vbz6XFArIi0tjV9//ZWwsDACA6v/P7mmf5xqBMEbtOslEJEPgaMicghj73wEkK6qX6hquid1mUJeBVSVpUuX8tNPP3km6O3HQ+vhxmstCXh6ejqfffYZNputxsJD10sh9wJjmDI4B2iuqm2AyzC2mSv1y2wKeRUQESZOnEhycjJz5871WuuxnJwcPv/8czp06MDIkSPNPGqF8V7t+iqMqTmqGqeqv6jqi5WpyBTyKmK325k0aRKO3Fz+njOnSBx0byAjIwObzcbIkSMZPXq0KeDF8d598veBpSIyTUTOEZFGla3IFPJqwGa1kvrOO8y9/npiEhL47t//4ver+6P7o2Fn9cd4c4ecnBx+++033nvvPXJzc2s8i0u9xTss3krjc+BbjB2wu4A/RWRvZSoyt9Cqgbw46DmpqXDwICF3X8tBnyxORc+C7ydBq0FwQ+0p2OLi4vjhhx9o0aIFt956q2mfXh7eYbteGrGq+nThEyJSqTmGKeSVoHhc9JilS4lxJTo4mptK/PL3SLSGsz4mm6d/zSTBso1mf12HpVmXcg1cnA4He+bPz5/yuxucEYxp+V9//UXXrl1p1KgRF198ccktPJOSeO8++UYRuU9V38g7oaqVCspXJSGvDof2+kieoOYJe3CLFljtdhw5Ofj4gM0CESQQAORgJ16bsXfHEZokKsnJyURHRxMTE1OkTndSHxVHVTlx4gQLFy7k4MGDdO3aFbvdTlBQUJ3apNe0MU+1YgW803y/OTBaRB4B1gObgI2q+p2nFXkk5DXh0F6fyRN2p8PB5wkJxK1ezVpbKk8MAx8fmB4N06NywGcfJ86fyR5nWyIiIggPD+ef//wnCxYsoEmTJrRp04aUdeuIXbPGmPJTNPVR5Nix2O12kpKS2LFjB0lJSRw4cIDzzz+f1q1b06NHDyZMmFBtqYPAM0FVHMSzlmNs4QirWRL9e70RchXI9cKRXFWvhPwpenegJ4anZs0KOcam/GIMh/atqup0daQJRiKPF0XkR1X93NOO1GeKxEF/9VVywk5gz9wDpIFPELQaRGjfSzjLYiU6OpoPPviArKwsvvvuOzIyMggKCiJ7925iOncGV3reJW3bggiLXnkFZsxgyJAhZGRkkJCQgL+/PyEhIRw6dIiOHTvSs2fPan8md4VccbCCJ0liJ8fZwhpe4iAJKE8jeFfIq9JQC2T5lqZ/rpvtUBEZAqxy+W7kTdHXu45K4amQV7tDe0MhPw762rUETv0n7J4Pe2bAxKnQqSDGW1lr8l3z5vH9NdeQk53NEoeDkSdOYPf3Z8KHH9Lt4ou9VjMez1qS2IkDI1qOg0wySCSetbSo+5B8FeIUCxm+pc2AUmu9Ly7+AbwlIruABcACVyipSuOpkL8mIl+q6p9lFfDEoV1ErBjB7uJUdXyxa1HAT8B+16lZqvqsh/2tGyxW6DIeItcar27Qcdw4Wg8cSNzq1ZCVhY+fH6169+bM8eNrRcCLKxOjo6PdCht9jC0cZwsAW6MTYbrx+tz0/6Mpns0wasrrrjwUIatUzVvdCLmq3gH5udTGATNde+RLMIT+D091YJ4K+W7gVRFpAXwDfKWqGz2sozD3AdspO0X08uLC31CpSuqj6qC4gLmbkfUIq1nDS8ZIPh2umt4JmW7jiekPlzqSe5tSzomFbHzquhslUNUdwA6MgdUfYzl8BTAD8Cjpg0fGMKr6hqoOwTCWTwL+JyLbReQpEfEo5KeItAYuBD705L6GTFVSH9UVEQygCV2wuixIrPjhTxgRZfwfept9uxML6QSUOLyBvKWvqma4zFrvqUxWl0pZvKnqAVV9SVX7AtcAl2KMyJ7wOvAw5Ws4hojIJhGZLyLdSytQ29FaTwc8EUTBytn8m4E8QjN6MZBHaMu59ULpBsZ0PRufEkdFiMjHIpIgIsXDluVdFxH5j4jsEZHNIlJODO9S78/3QhOR1SLygYjc40kdeVRKyEXELiIXicgXwHxgF3C5B/fn5XVeV06x9cAZqtobeBOYXVohVX1fVQeo6oBmzZq5/QwmZePpaCtYacEgwuiOoCSylXhWoRQsHZ042cpe9nCIrezFWUfa6+LkrcmLH24wk/JTFxdODjIZIzmIJ9SNF5qIjHElX4/F6PgvQAdVvUpVZ3tQ1TDgYleqpK+Bc0WkyLabqiar6v+3d/bxUVVn4v8+CYSX8hICCQgtREXFiCKKIKtbB19QrK5dwF/d1lpfan/tb3XbVWup29qrbtVSdWvXdvsmxRe0/W3r0oKmouAAogQirxIRECIG5SUJJIYkhMw8+8e5EyaTyWTuZJKZTM7387mfmTv33nPOnbnPnHOe87zUue9fAfqKyAgv7e1K0m3YmSyUAJ9S0bLmHS6oHV1XwXLe4RGq2MI7PMLb3IcSIEiQX/LfLGQJO9nLQpbwS/47LQQ9SBYNDGizdYQbPrw6xiktyUFUdS2Q6+qy4iVlXmj3AW8DZ6rqta4D+1Gvlarq91X1s6paiDGuWaGqrQLGi8goNx8aIjLVbWvsUCzdSHtCnk5KpXDi+VMKrXnvYw2VbGEdP+FNfhCXoB9gPQ1UuktpSoBGDrOdA6ynjD2U8wlNmIWXJo5TzieUtSycpI4YPXlnUxfHlRwkBknzQvOkXVfVGdAy37gROEVVHxSRsZhsD+sSbYhb7jfden4FzAW+JSLNQANwQ8hAIJ0JF/J0Evh4tNov+X9NH9/7HCiv5WB5Ay84WzlUXsrkwkNUlTe3McUNZ/+R3VQfOcQW/0EOljew1V8NCAPZQSP9qaIGgNryw1T4jTPVMp4hj+jPbmFhYbu298lcaouhXe9s6uK4koPE4HngWU54oZ0jIv1V9VSvDUnUdv2XGIXZpcCDmOykf8aYunpCVf2A330fHq31KeCpBNuXFqSDkIfWv+NZ937Z/0dO8TVzsLyh5bMD5XUcKzxMYeHZMR1elvlr6Zt7lIm+XA6UN/CdhWeTTX/O5/tUks9CltDEcUqcZUxzZpJDX27mWibi+ZlNKiHtehfQ2eQgKfdCm6aq54nIRgBVPSwi6bfY2ENJ5p/DJb6/5yxfXw47m/hn5wpGcGErzXd4D/+pU8HnnWpecIxxS0dr3uGoE6SC5cx2RvC8s41s+jOMCYzkAgoQCjmJckxujBz6UshJFHFy0u4zUcxwvUse3b8Cd4jIHzDZeL0mB0m5F9px11pNAUQkn1QZ+6YJyTTySFY5SoB3uJtayqjmfbbyAEMo4nwebxH08HYPYjR55CO8R0ADbNh5ETv2Dqd05xSuPhWyo2hwQs4plWwjlwmcz238jcc5n+8ykgsQshHg/3E9ZexhP1u5mWsp4mSy0iBmiVG8ee/JpYPUxRil9NWY5CD1wC0eq0iNF1oYP8eo9AtE5MeY+fMPEiwrI0g3Sy6AStZSSxkBGjDi2EAtZVSylnwuinrN6VzDYF3PK1snUrx4Hkc/fJAvL85m2mh49Z9aC3qkc8rZvlHsZAl5nMUoLmxVbhZZTORUxvO5lA/Rw0m0J48jdXGnkoOk0gst1IBFIvIOcBlGwfBFVfVqDGNJkEg78/Y4zCaqeR9QNvtreNb5EBDy+CnDeK2lLMdxUIIs8S9gt/Miq4uP8UnlMTRvNSDUHYeSj6H4A7jmtBPlRzqnFPkGU8371JGX9HvuKoziLeW+piIi+araxporFV5ooRad7xqybA/77FpVXZJoQ3oKbaK3XDmTrI+WnchSWjiry8M8xatdPsQatvIAG/yfsNlvtNtZ9CEnihBuLy9lX3kVzf5+HNqbjTbuheUOHC6H3X7qgDtfgMfClOFHOUA9BwA4WN5gHFSAI+VZvOPfFVVD3iarjMd7SjZdqHjzwkDgMhEZBTQD65LZaSY6XP+tiHxNVbcCuAnYvgNktJCvWL6cikceaR29pbAvN369CT46alIgjZrWrQkTYvGuv5E/+Gs5honFn0Vf+pHPQD6LEqSeChrYz1H2UlCYw8jCfpzjy6W2PsjeyrHoyT7Y7YdTfPTNgukT4PThJ8r/lAr2sQalmXf9VXzJOY1JvjGscvJ43OkZLgkhs9aUtkG1EXg5tC8i00TkVozO6wPgzVDshkRIVMjnAn8Ska8AFwM3YdIPZzT/8/TTjC4poSk8essO2LXVPSE8S+kpqXeem+G7DJ/PRyVr+Xfnp/zA+S4j3LmyUchVsN9pYJZTQV9yOeLk8lVnLJ/s2UHjp2dSM/17NP5NGXSVw7TR8FyMOfkLzlYm+caQxxkMonVIgXTUV4ToQu16wqhqCVACICKFwFdcZ5Vq4PWQJWi8JDon3y0iN2DsyT8CZqpqQ+yreh6Rc9/iFStodgX8CFAO0AR/fAmOqMlUWphXR2FEltJUDUXB2JXncxHDeK1F2XaINW0UcgEaEAL0oZnKD+u5/JI3OO+Li1jyHtz9RZgVRbseck7ZTymvMZ+p3MsoprCch1qdl85Cnqh2vbtQ1XKg3LX+/AKwTkRWqGrc+dC8xnjbSmurnTxMKLwSEUFVz/FSXrrTIpyBAPiLqVpSwOjaGpoaGnkD4+CbkwNzZsMLH7WfpbS7iKWQCzeGOcwm3ivfzMjCfmEKOdjir+EZBw6UH6M/WZwqe9Hdqyhd5BCZWDn03YScU0Zwdpu1dCXAIdZRzWYO8jb5TE0777T2g0Z0LyJyk/t2CHBMVX8rIv0xI+R/APKBt4A5XufrXnvy1I9Bu5tAAL56JWwsIe/jOsZINvv6ZENzgJxBn2FMYQ7jz3bn5O1kKe0uIqPIhhOuAMshjwPlTYwsjPZwm//wILHtLsLriOylfT4fSoD13EsN71HNe2zmIYZyJhcwP60EPY2CRowEhqnqfSISsnQbDVwL3KeqBxMt2KuQ7+3IflxEpCfYmMeNvxg2lkB9HQLcODzALu3PjuFFzPn3h09o17c+YXrwGNr17hq2djQ9UALUOGXc4Azh9852bnLGAUEWOQFuccaw2V/DV53B+HxV+Pw/ZIbvsg7rDP9T8fl8HORtaniv1ZSghjIOsY4Cpnf6HpNFmmjXAVaq6jp3WL4BWqbF347MYupVxjxHaxWRPwN/UdW9YZXmYBRwX8PEolrosdy0olVPuHYlfFIHCv5G9wRpZE+/T3mhtBRKS41AhbKUdlBuquemQYJsZzcNTGAoX2AYzzOEoTQYDUOLV8W5voHUso1aJuA4qzssN3JprJrNVPMeoGzxH+F5Zw9mjX4+eUzy3O6u0mukg3YdIMy56w1MQNSxqro3JOCdkTGvQn4VcCvwooicjNE/9cfMy5cB/+El5lsHgRwFeBJjGlgP3KyqCRsEeKHVA7V8KdxRCvV1OEfAyQUGDsK5YHqrhzod/csjh+2K8g5bqaGWcv8HlDsVHPDvI9eZSxUfsslfy++dCvaXH+P3TgUgDOV1cpncYV2FhYWtvreDvM1mHiJAA887e7jROZls+jOJe21PHpukyhh4dzVtxHig/dJV6Y8AGlT1iJdywogVyDE8ssY0TGSN7o/x65sFk6eZIXtNHQwcZPYLx7c+LQ21x5G9Xxk7Oc5LNHGcgBNkmuOjxPFzg3MTI7mS7zo3crMzko3+Wm5xPksWAziT7zKciz3Xnc9UhnImNZRh9PD9GUoR+UxN3g0mgXRbQusCGUs8TZIbetmLV00rwgI5/hi4K8opLZE1gLUikisiJ3n05Ok82dnw3Ktmbv7YE3DPXUbwH2q9TJQqIY/XxBXgAz7kA4wm/SP/Ht5yVvCRfw+POg9zMp9ji7+Jhc4B9peb137kU8AyhNcBb0NmIZsLmM8h1pHHfCZxb1pq19PErDUqnZWxEKlMePgzTCDHwe0cby+yRvcKORhBv+waWF1qXtMIL4JXxk6ed3vyt5wV/J1zKSWOn3nOfRRxGjjwL85Myvy38VPnafKY3imhFLIpYDp5TEqrIXo4QYT6OMI99WRS4usXZyDHuCJrdGe01nQcknthAqcyljHkuBZpOfRlKEOY4HqFCVkM52ImFE5nOBenXa/bFajbk0dumURns5o+iFEIbML4usab7DAUyPFqjFJhiIg8HxHnLa7IGqr6G0w8LKZMmdKlS3c9VchDWv0ssvgGX2Y7H1DBdm5kNvt9F7Tx6052yuN0/t7SbU7eFXiN1vpY+L6q3o/xLf8UmCMiv42nnHgCOWIia9zkxpO7EO+RNboULw9uMBBgx9KlLZ5rwUD3ZnoOn7NnkUURp3EK4yjiNC71Xdrm/GQLZToLecisNXJLNaE4iiJyv7s/1g1o6hmvPXmbJ0JVD+AmZkukAeFEBHLsbGSNLiXeBzeRvOOpJp2FMtmoCsea0rInT1ocxVQq3oCYgRw7FVkjXdhVXMy+SM81N+/46dekTokXTZB7k3CHCAazaGpMyzl40uIoehXySSKyB9gKvBv2ul09ZDPNVKItZ5WvXEm5K+DlGFMl6urY8cQTjCuNdPtIrmWXEqCKtRxhI5WsYXhYEEcr5AYNZtFQl/rheRSSFkfRq5BvwaxtT8TEnJoJ3A2cJiIfqerERBqRKUQT0B1Ll/Ln0lKa6upOeK4NGsScu+7q0p5cCbCZ71BDGYfZwTbuZyhFTOJnvUJrHjdBgca0HK4nLY6i5+G6qn6M0XIvC33mmqCOb/eiHkYybczHz5rFmGnTTN7xujpyBg1izLRpjJ/VtZ5qVaylhjKCGDf/oOsgUsVaRrQTxLFXokBj1+d/90oy4yh6FfJftNMgxeQuzwiSKeRdkXc8Hiu3I2zkMDsA2OSvYaFjPh/G/Lhs0VMZ6KJbCWBUWmmInshR3im82q73jMBdaUZL3vHS0qQM0eMRwErWsI37CdLAQgdudj5HFgM4i3ttTx6OQgeu81ERkaswDlTZwO8ikxGKyDBgAXAq0AjcqqpR0xxHXPcp0dMpCaY/jebnEZPUR7dPJ4IBKF8K+1aa12D3rmcnk+FcyFCKyHJNNrMYwFCKGB4RD73XEwDqomwxcBViv8A4URUB/yQiRRGn3YcxEDsHEwPxSeJAVQer6pAo2+BEBBzSYAktbQgG4K9XwsES2FcHy0qhYBr8Q3pEXvWKkM0kfkYVaxnGfM7i3lbadYuLAo0dnhXJVGCXqu4GcFMhXQeUhZ1TBDwCZtgtIoUiMtK1K4kLdzRwGsYqFLesVV4ba3vyEHuLjYAfd//Gj9eZ/b3FqW1XJxCyGcFF5DKZEVxkBTwaQYyQR26xUxfHk5Z4MzAbWlJvj8OYZseFiHwdWAW8CjzgvjrxXh9Or+7JWymw9q00PTjg3wnOywB1UPoEjC7tPYqo3kZouN6WWKmL43GeehR4UkQ2YexJNmISJ8TLtzHWbWtVdYaITMAIu2d6tZC3EtzypWaIfrwO52VwvoAJzDjzLihML/dSSxJJbLjeofOUqtbimmK7S8x73C1eGlW1UUQQkX7ukP8Mzy3FDtdPMHaWmYP3HWT2+w4y+2NTE3k1mdgRSAyCQEOULTbrMQZgJ7umpjdgHKpacIOchKxsvg6scgU/XipEJBeT2+A1EfkL3vKbt9Cre/JWZGUbJdveYjNEn3mXEfAkKt1SJWxWyGMQBI56u0RVm0XkDsw8ORtYoKrbIhyszgSeFZEARiF3m8c6/tF964jIG8BQICEFUcYLuSfDlqxsMzQfXdolQ3QrbGlIqCf3iKq+gvGUDP8s3MHqbYxmPCFE5Bng26p6RFVXupr2X2OCPHoiVZFh+ovIOhHZLCLbRKSNQkFEfCJSIyKb3O1+r/V4iX9m6aWEjGEit9RzTnjwRlU9DHGYKkYhVT35MeBSVa1zI1K+KSLFqro24rzVkaGavZCogNsetxfRvnY91WSJyDBXuBGRPBKU15QIuWvrHvpq+7pb2mRdsULei0hMu94dPA68JSJ/cvevx0Q29kzKtOsiku2uIR4EXnPTtUYy3R3SF4vIWe2UEzWQYwClnEbWU4efGgLp8x9iSSfaN4ZJKar6LDAHOOBus1X1uUTKSpmQq2pAVc/FrDFOFZFIX/QNwDhVnQT8J2YpIVo5v1HVKao6JT8/HzACfju7WMYR1vEp91DO7eyygm5pS8gLLXJLESJygYiMAlDVMrc1M4FvukN2z6R8ndxVLvgx6WHCP68NJVt3NZl9RWREPGWupIYNHOW4K9T1BNlCPavxskxp6RWkn+Lt10ATgIh8HmP//gxQgxuV2CspmZO7oWyOq+oRERkAXA78JOKcUcABVVXX9jcLqOqo7ADKv/pfZp9/FfV+N7ySY1Y2HmMw+K6xc27LCdJP8ZatqtXu+y8Bv1HVP2OSIG5KpMBUaddPAp5xXfaygP+vqksjjAnmAt8SkWbMSuYN8aRrXU4jR30Xku8rotIV7nznm+Qg3MPJ+BjaVfdk6Ymkn+ItW0T6qGozJipMuGNMj9KubyHKml+EMcFTwFNey17sX85+/+vkcIxGtydX51cMoQ8B31zwzehEyy0ZR0jxlj68CKwUkUpM57YaQETGY4bsnsk4i7cv+i7jb75JHCVIs/M4WQTJdf6VpziJy9IgaL4lzQiSVuGfVPXHIrIcM9pdFjZ6zQLuTKTMjBPyy+jPeeSwgSaOkk022ZzLIK7I8KR2lgQJkmpFWxuiGIWhqjsSLS/jhDwb4Y8UsJxGHqcfBWSzkAKyo7oAW3o9Cdqu9yQyTsjBCPpMBvCWGzXHCrglJl5COfRAUr5ObrF0RENDA5dccgmBdhJF3nPPPaxYsaKbW9VzyHght2viPZ8FCxYwe/ZsstuJVX/nnXfy6KOPRj3WMYlFjehJZLSQ27hsmcGiRYu47rrrAJg/fz5nn302kyZNYt68eQCMGzeOqqoq9u/fn0DpAaA2ypY5ZOScPIQV8J5PU1MTu3fvprCwkOLiYhYvXkxJSQkDBw6kurq65bzzzjuPNWvWMGfOHI81KJnWc0eS0UJu6flUVlaSm5sLwOuvv84tt9zCwIHG3iEv74S/RkFBAR9/nEgItFBPnrlYIbekNQMGDKCx0ZikqSom8GlbGhsbGTAgEVuIzF9Dy+g5uaXnM2zYMAKBAI2NjcycOZMFCxZQX18P0Gq4vmPHDiZOTCRzduYr3mxPbkl7Zs6cyZtvvslVV13Fpk2bmDJlCjk5OVx99dU8/PDDHD9+nF27djFlSnu5EGKRZnatXYAVckvac8cdd/DEE09w+eWXM2/evBateoilS5cyd+5c+vRJ5HEOAvVJaWe6ks7RWkVEfi4iu0Rki4icl4q2WlLP5MmTmTFjRrvGMM3Nzdx9990Jlp7YcF1ErhKR993nc16U40NFZEnYM35Lgg3sNOkcrXUWJm71acA04L/cV0sv5NZb2w83fv3113ei5FD8p/gJS118BSZl0noR+asbrinEPwNlqnqtGyTlfRFZpKpNnWhsQqSkJ1dDR9FarwOedc9dC+SKyEnd2U5LbyChnrwldbErtKHUxeEoMNjNgzYIqCZFVvIpm5O7/4bvAOOBX0SJ1tpeethPIsr5BieiZ9SJyPtd0+IOGQFUpqjuZJNJ99JBksB9r8L3osUO7C8ipWH7v1HVUIy1aM9m5CjzKUx+tI+BwcCXVDXood1JI2VCrqoB4Fw3qdv/iMhEVX037JR40sPifvEJBbhLJiJSGiPVbY8i0+4l1nFVvSrW8faKjVZUxP6VwCbgUuBUTNLC1R6THiaFlK+TtxetlTjSw1osKSKeZ/MW4CV3urkLk7Z4Qje1rxWp0q7nuz04YdFat0ec9lfgJlfLfiFQo6qfYLGkng5TFwN7MYEYEZGRmGnD7m5tpUs6R2t9Bbga2IVZyEzZEkScpHzKkETsvcQgztTFDwELRWQrZnj/PVVNiZ5D4ohybLFYejApn5NbLJauxQq5xZLhWCH3SBzmjD4RqRGRTe52fyra2REiskBEDorIu+0c7zFmxXHcS4/4TboK66DigTjNGQFWq+o13d5AbyzEGGw8287xnmRWvJDY9wI94zfpEmxP7o14zBl7BKq6CmNq2R49xqw4jnvp1Vgh90Z7praRTHe9j4pF5KzuaVrSifdeewqZ8JskhB2ueyMec8YNwDjXw+5qYDFmyNvTiMusuIeQKb9JQtie3BsdmjOqam3Iw05VXwH6ikg0B4h0J2PMijPoN0kIK+Te6NCcUURGue6FiMhUzHdc1e0t7TwZY1acQb9JQtjhugfiNGecC3xLRJoxjsk3aBqaFYrIi4APGCEiFcCPMH79Pc6sOI576RG/SVdhzVotlgzHDtctlgzHCrnFkuFYIbdYMhwr5BZLhmOF3GLJcKyQWywZjhVyiyXDscYwSUJEsjBxvYYApZigfV/BfMdFqvp37nlfwwSt/AYwVFXnup/73Ou3AX9QVX+Muk4B/i3i+lb1q+ozbl0FwOnu6y9UdZmXuiw9H9uTJ4/rMF5ax4EKVV2tqt8ElgLPhJ13PrBOVW+LuF6BOqA/xm68XVxX18jrW9UfVtdjqno7cDPwJa91WXo+VsiTxxnA26p6F/CtsM+/DLwI4OZ9a27HpHK1qs4Cvge0SQDptf4odf0AE/AirrpEZICIrHQDZSQFEckRkVUiYkeQ3YgV8uRRARx23wcARGQsxrEjlDXj88DqaBeHpdA5DPRLQv2fB1a7DiY/AYpVdYOHum7FJAeInko0AdxAG8s5MaKwdANWyD0iIueLyBth+xNF5G3gJeBKEflPYJV7+Dbg92GXX4FJlzNcRH4FTBaR77vlzBaRXwPPYUIZISJ/EJE/ikiJiHwoIl9wP29zfZT6rwBeA+7EJK+YG3KkiVZXFL4C/CXsPheLyDti0vB+I/JkESkMj7EmIveIiBOl3MVu2ZbuQlXt5mEDBgL7wvZfAi6P89qnPNb1HvCI+/5izFw+3ms91RVxbQ6wP+KzPPd1APAuMDzieCHwbtj+PYATpexs4FCqf8fetNme3COqWg80ikiuG8F0mKq+Hue1d8Rbj5j0USM4MWcuA4Z5aGfcdUVhBHAk4rN/EZHNwFpMMImEIquoGf43icjgTrTP4gGrAEmMMkzyuh9iFFpdwURgp6o2uvvnAZu7qK5IGjCad6Blee9yYLqq1ouIP/y4SzOtp3+Rx8PpBzTGOG5JIrYnT4xtmCAKoqprAETkoSTXMQkYKyL9ReQzmB79P9o7WUR+F7G/MNGKVfUwkC0iIUEdChx2BXwCcGGUyw4ABa6+oB8QNfyxiAzHDNePJ9o+izeskCfGNuB2TE+OiIwC+rhhhlaKyL0i8oyI/F8R+ZOrnCsQkQ0i8oiIvOQar8RiErAIk9Z5PfBfoT8Ut84ficiTIvKAO7SfICKOq6z7DHC0k/e4DKMHAPibe39bMEY0a8Pa8YqIjHaF9kGgBGMbsD3yHHd3BibqjKWbsJFhkoCIzMJYmtUCp6vqkyKyGJgNXI8xPAFj+fZTVzP+Q1U9FKPMVcDtqvp+lGNjMGvxAUyv+gAwVVV/FqY1P0NVn+7EPU0G7lLVryZaRjvlvgR8P9p9WboG25Mnh3OBTe7rq64hSpWa9eiJwFbgAk7MqYfGEnCXU4Gd7Rx7CPgJxpJuHybpwxb32EC3rvUJ3EcLqroReCPZxjDAYivg3YtVvCWH8RiBHA/sAM7BLH8BFKrqXhE5AxguIv8I/C56MSdQ1ViJDLZhlqiGAxvd+kaJyP8BngZuBH6e4L2Et2FBZ8uIKK+J2KmMLF2AHa53EyLyXLKHvhZLPFght1gyHDsnt1gyHCvkFkuGY4XcYslwrJBbLBmOFXKLJcOxQm6xZDhWyC2WDOd/AfFWyW2JTAGDAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 252x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(3.5,7))\n",
    "ax1 = fig.add_subplot(311)\n",
    "ax2 = fig.add_subplot(312)\n",
    "ax3 = fig.add_subplot(313)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = fmt['HDC HyE 1050'].copy()\n",
    "i = 1\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (Neutron)')\n",
    "\n",
    "f = fmt['HDC Iraum 1000'].copy()\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I_Raum (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I-Raum (Neutron)')\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=7)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x_norm = x_norm\n",
    "Y0 = Ytot[i_norm]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt(((67/15) * v_unc[i]/v[i])**2 + (2.4*16/25*0.025)**2)\n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "    if s in Ti.index:\n",
    "        ax3.errorbar(x, Ti.loc[s], yerr=([Ti_lowerr.loc[s]],[Ti_uperr.loc[s]]), xerr=x_err, \n",
    "                    ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "        c2 = ax3.scatter(x, Ti.loc[s],\n",
    "               c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax2)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "cb2 = plt.colorbar(c2, ax=ax3)\n",
    "cb2.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "for ax in [ax2,ax3]:\n",
    "    ax.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "ax3.set_ylabel(r'$T_i$ (keV)', fontsize=10)\n",
    "cI = fmt['HDC Iraum 1000']['mfc']\n",
    "cE = fmt['HDC HyE 1050']['mfc']\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color=cE, ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color=cE, ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color=cI, ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 4.75e16), 0.8, 3.5e16, ec='0.5', fc='None', ls='--')\n",
    "ax2.text(1.2, 6.5e16, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.4, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "ax3.set_ylim(3.,5.5)\n",
    "ax3.text(1.4, 3.2, '(c)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.7, 5.0), 0.5, 0.8, angle=0, ec='0.5', fc='None', ls='--')\n",
    "ax3.text(1.2, 5.3, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax3.add_patch(p)\n",
    "\n",
    "for ax in [ax2,ax3]:\n",
    "    ax.set_xlim(0.2,1.5)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3_v2.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(3.5,7))\n",
    "ax1 = fig.add_subplot(311)\n",
    "ax2 = fig.add_subplot(312)\n",
    "ax3 = fig.add_subplot(313)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = fmt['HDC HyE 1050'].copy()\n",
    "i = 1\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (Neutron)')\n",
    "\n",
    "f = fmt['HDC Iraum 1000'].copy()\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I_Raum (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I-Raum (Neutron)')\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=7)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x2_norm = np.power(v[i_norm],14/15) * np.power(Tr_500, (2.4)*(2/25))\n",
    "Y0 = Ytot[i_norm]\n",
    "Ti0 = Ti.loc[df.index[i_norm]]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "curves2 = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    curves2.append( Ti0 * np.power(s, 1/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    ax3.plot(x, curves2[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt(((67/15) * v_unc[i]/v[i])**2 + ((2.4*16/25)*0.025)**2)\n",
    "    x2 = np.power(v[i],14/15) * np.power(Tr_500, (2.4)*(2/25)) / x2_norm\n",
    "    x2_err = x2 * np.sqrt(((14/15) * v_unc[i]/v[i])**2 + (2.4*(2/25)*0.025)**2)\n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "    if s in Ti.index:\n",
    "        ax3.errorbar(x2, Ti.loc[s], yerr=([Ti_lowerr.loc[s]],[Ti_uperr.loc[s]]), xerr=x2_err, \n",
    "                    ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "        c2 = ax3.scatter(x2, Ti.loc[s],\n",
    "               c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax2)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "cb2 = plt.colorbar(c2, ax=ax3)\n",
    "cb2.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "ax2.set_xlim(0.2,1.5)\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "\n",
    "ax2.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "ax3.set_xlabel('$v_{imp}^{14/15} p_{abl}^{2/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "ax3.set_ylabel(r'$T_i$ (keV)', fontsize=10)\n",
    "cI = fmt['HDC Iraum 1000']['mfc']\n",
    "cE = fmt['HDC HyE 1050']['mfc']\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color=cE, ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color=cE, ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color=cI, ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 5e16), 0.6, 4.5e16, ec='0.5', fc='None', ls='--')\n",
    "ax2.text(1.15, 6.5e16, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.4, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "ax3.set_xlim(0.7,1.3)\n",
    "ax3.set_ylim(3.,5.5)\n",
    "ax3.text(1.25, 3.2, '(c)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.94, 5.0), 0.1, 0.9, angle=0, ec='0.5', fc='None', ls='--')\n",
    "ax3.text(1.09, 5.4, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax3.add_patch(p)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3_v2b.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(3.5,7))\n",
    "ax1 = fig.add_subplot(311)\n",
    "ax2 = fig.add_subplot(312)\n",
    "ax3 = fig.add_subplot(313)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = {'mfc': 'C0', 'mec': 'None', 'marker': 'o', 'ms': 5, 'c': 'k', 'linestyle': 'None'}\n",
    "i = 1\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=1,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='X-ray')\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=1,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']])\n",
    "\n",
    "f2 = f.copy()\n",
    "f2['mfc'] = 'C1'\n",
    "f2['marker'] = 's'\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='Neutron')\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']])\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=7)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x2_norm = np.power(v[i_norm],14/15) * np.power(Tr_500, (2.4)*(2/25))\n",
    "Y0 = Ytot[i_norm]\n",
    "Ti0 = Ti.loc[df.index[i_norm]]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "curves2 = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    curves2.append( Ti0 * np.power(s, 1/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    ax3.plot(x, curves2[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt(((67/15) * v_unc[i]/v[i])**2 + ((2.4*16/25)*0.025)**2)\n",
    "    x2 = np.power(v[i],14/15) * np.power(Tr_500, (2.4)*(2/25)) / x2_norm\n",
    "    x2_err = x2 * np.sqrt(((14/15) * v_unc[i]/v[i])**2 + (2.4*(2/25)*0.025)**2)\n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "    if s in Ti.index:\n",
    "        ax3.errorbar(x2, Ti.loc[s], yerr=([Ti_lowerr.loc[s]],[Ti_uperr.loc[s]]), xerr=x2_err, \n",
    "                    ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "        c2 = ax3.scatter(x2, Ti.loc[s],\n",
    "               c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax2)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "cb2 = plt.colorbar(c2, ax=ax3)\n",
    "cb2.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "ax2.set_xlim(0.2,1.5)\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "\n",
    "ax2.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "ax3.set_xlabel('$v_{imp}^{14/15} p_{abl}^{2/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "ax3.set_ylabel(r'$T_i$ (keV)', fontsize=10)\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color='0.5', ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color='0.5', ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color='0.5', ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color='0.5', ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color='0.5', ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 5e16), 0.6, 4.5e16, ec='0.5', fc='None', ls='--')\n",
    "ax2.text(1.15, 6.5e16, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.4, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "ax3.set_xlim(0.7,1.3)\n",
    "ax3.set_ylim(3.,5.5)\n",
    "ax3.text(1.25, 3.2, '(c)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.94, 5.0), 0.1, 0.9, angle=0, ec='0.5', fc='None', ls='--')\n",
    "ax3.text(1.09, 5.4, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax3.add_patch(p)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3_v2c.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([7.525, 7.6  , 7.675, 6.75 , 6.4  , 7.2  ])"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.025*np.asarray([301,304,307,270,256,288])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.81952"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1e-12*17.6*1e6*1.602e-19*1e14/(100e-12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Old stuff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_piston = pd.read_csv('piston_model_expressions.csv', index_col=0)\n",
    "df_prav = pd.read_csv('Patel_Datafile.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if (s in df_piston.index and s not in exclude) or s == 'N210207-002-999':\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'Iraum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "\n",
    "            if s == 'N210207-002-999':\n",
    "                s0 = 'N201101-001-999'\n",
    "                ax.errorbar(df_piston.loc[s0, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "            else:\n",
    "                ax.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(200, 310, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(200, 360, 'N210207', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "\n",
    "\n",
    "ax.text(250, 150, 'N190217\\nN191105', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(340, 210, 'N200816', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(330, 260, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "\n",
    "plt.savefig('plot2.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(6.5,3))\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax2 = fig.add_subplot(122)\n",
    "\n",
    "\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax1.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "\n",
    "for i in np.argwhere(mask):\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    ax1.errorbar(v[i], Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=v_unc[i], \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax1.scatter(v[i], Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax1)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(300, 440)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_ylim(1e15, 8e16)\n",
    "ax1.set_xlabel('$v_{imp}$ (km/s)', fontsize=10)\n",
    "ax1.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "###################################\n",
    "\n",
    "ax2.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if (s in df_piston.index and s not in exclude) or s == 'N210207-002-999':\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'I-Raum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "\n",
    "            if s == 'N210207-002-999':\n",
    "                s0 = 'N201101-001-999'\n",
    "                ax2.errorbar(df_piston.loc[s0, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "            else:\n",
    "                ax2.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax2.legend(loc=4, fontsize=6, ncol=2)\n",
    "ax2.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax2.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax2.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax2.text(200, 310, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax2.text(200, 360, 'N210207', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "\n",
    "\n",
    "ax2.text(250, 150, 'N190217\\nN191105', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax2.text(340, 210, 'N200816', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax2.text(330, 260, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax2.set_ylim(0,450)\n",
    "ax2.set_xlim(0,450)\n",
    "plt.tight_layout()\n",
    "plt.savefig('plot3.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figure_Data/Scaling_plots/Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from shotdb import wiki\n",
    "from fmt import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "ConnectionError",
     "evalue": "HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known'))",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mgaierror\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    158\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 159\u001b[0;31m             conn = connection.create_connection(\n\u001b[0m\u001b[1;32m    160\u001b[0m                 \u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_dns_host\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mport\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mextra_kw\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/connection.py\u001b[0m in \u001b[0;36mcreate_connection\u001b[0;34m(address, timeout, source_address, socket_options)\u001b[0m\n\u001b[1;32m     60\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 61\u001b[0;31m     \u001b[0;32mfor\u001b[0m \u001b[0mres\u001b[0m \u001b[0;32min\u001b[0m \u001b[0msocket\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetaddrinfo\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mport\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfamily\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msocket\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mSOCK_STREAM\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     62\u001b[0m         \u001b[0maf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msocktype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mproto\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcanonname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msa\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mres\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/socket.py\u001b[0m in \u001b[0;36mgetaddrinfo\u001b[0;34m(host, port, family, type, proto, flags)\u001b[0m\n\u001b[1;32m    917\u001b[0m     \u001b[0maddrlist\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 918\u001b[0;31m     \u001b[0;32mfor\u001b[0m \u001b[0mres\u001b[0m \u001b[0;32min\u001b[0m \u001b[0m_socket\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetaddrinfo\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mport\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfamily\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mproto\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mflags\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    919\u001b[0m         \u001b[0maf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msocktype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mproto\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcanonname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msa\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mres\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mgaierror\u001b[0m: [Errno 8] nodename nor servname provided, or not known",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mNewConnectionError\u001b[0m                        Traceback (most recent call last)",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    669\u001b[0m             \u001b[0;31m# Make the request on the httplib connection object.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 670\u001b[0;31m             httplib_response = self._make_request(\n\u001b[0m\u001b[1;32m    671\u001b[0m                 \u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_make_request\u001b[0;34m(self, conn, method, url, timeout, chunked, **httplib_request_kw)\u001b[0m\n\u001b[1;32m    380\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 381\u001b[0;31m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_validate_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    382\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mSocketTimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mBaseSSLError\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_validate_conn\u001b[0;34m(self, conn)\u001b[0m\n\u001b[1;32m    977\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"sock\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# AppEngine might not have  `.sock`\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 978\u001b[0;31m             \u001b[0mconn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconnect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    979\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36mconnect\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    308\u001b[0m         \u001b[0;31m# Add certificate verification\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 309\u001b[0;31m         \u001b[0mconn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_new_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    310\u001b[0m         \u001b[0mhostname\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    170\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mSocketError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 171\u001b[0;31m             raise NewConnectionError(\n\u001b[0m\u001b[1;32m    172\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"Failed to establish a new connection: %s\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNewConnectionError\u001b[0m: <urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mMaxRetryError\u001b[0m                             Traceback (most recent call last)",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    438\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mchunked\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 439\u001b[0;31m                 resp = conn.urlopen(\n\u001b[0m\u001b[1;32m    440\u001b[0m                     \u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    725\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 726\u001b[0;31m             retries = retries.increment(\n\u001b[0m\u001b[1;32m    727\u001b[0m                 \u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_pool\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_stacktrace\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msys\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexc_info\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/retry.py\u001b[0m in \u001b[0;36mincrement\u001b[0;34m(self, method, url, response, error, _pool, _stacktrace)\u001b[0m\n\u001b[1;32m    445\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mnew_retry\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mis_exhausted\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 446\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mMaxRetryError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_pool\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0mResponseError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcause\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    447\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mMaxRetryError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known'))",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mConnectionError\u001b[0m                           Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-5cae3fb16115>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mio\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mwiki\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwikiIO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DT+Shot+Data'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Patel_Datafile.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DSR4piSummary.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'piston_model_expressions.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Research/Codes/IE_Tools/shotdb/wiki.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, page_name, page_id, password)\u001b[0m\n\u001b[1;32m     45\u001b[0m                         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpage_id\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpage_id\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     46\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# Find page id from name using REST\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 47\u001b[0;31m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrequests\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0murl_base\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'/rest/api/content?type=page&title={}'\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpage_name\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mauth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mHTTPBasicAuth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mauth\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     48\u001b[0m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mr\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mjson\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'results'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     49\u001b[0m                         \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mget\u001b[0;34m(url, params, **kwargs)\u001b[0m\n\u001b[1;32m     74\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     75\u001b[0m     \u001b[0mkwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msetdefault\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'allow_redirects'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 76\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'get'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparams\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mparams\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     77\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     78\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(method, url, **kwargs)\u001b[0m\n\u001b[1;32m     59\u001b[0m     \u001b[0;31m# cases, and look like a memory leak in others.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     60\u001b[0m     \u001b[0;32mwith\u001b[0m \u001b[0msessions\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mSession\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 61\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     62\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     63\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(self, method, url, params, data, headers, cookies, files, auth, timeout, allow_redirects, proxies, hooks, stream, verify, cert, json)\u001b[0m\n\u001b[1;32m    528\u001b[0m         }\n\u001b[1;32m    529\u001b[0m         \u001b[0msend_kwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msettings\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 530\u001b[0;31m         \u001b[0mresp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprep\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0msend_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    531\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    532\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mresp\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, **kwargs)\u001b[0m\n\u001b[1;32m    641\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    642\u001b[0m         \u001b[0;31m# Send the request\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 643\u001b[0;31m         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0madapter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    644\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    645\u001b[0m         \u001b[0;31m# Total elapsed time of the request (approximately)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    514\u001b[0m                 \u001b[0;32mraise\u001b[0m \u001b[0mSSLError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    515\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 516\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mConnectionError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    517\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    518\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mClosedPoolError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mConnectionError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fc788198d90>: Failed to establish a new connection: [Errno 8] nodename nor servname provided, or not known'))"
     ]
    }
   ],
   "source": [
    "io = wiki.wikiIO('DT+Shot+Data')\n",
    "\n",
    "io.download('Patel_Datafile.csv')\n",
    "io.download('DSR4piSummary.csv')\n",
    "io.download('piston_model_expressions.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "df = pd.read_csv('Patel_Datafile.csv', index_col=0)\n",
    "df2 = pd.read_csv('DT_DB.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/pandas/core/indexing.py:670: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  iloc._setitem_with_indexer(indexer, value)\n"
     ]
    }
   ],
   "source": [
    "# # Strip shot numbers:\n",
    "# for i in range(len(body)):\n",
    "#     body[i,0] = body[i,0][:7]\n",
    "# print(body[i,0])\n",
    "\n",
    "v = np.asarray(df['VELOCITY'], dtype=np.float)\n",
    "v_unc = np.asarray(df['VELOCITY_ERR'], dtype=np.float)\n",
    "\n",
    "FuelKE = np.asarray(df['FUEL_KE'], dtype=np.float)\n",
    "FuelKE_lowerr = np.asarray(df['FUEL_KE_LOWERR'], dtype=np.float)\n",
    "FuelKE_uperr = np.asarray(df['FUEL_KE_UPERR'], dtype=np.float)\n",
    "\n",
    "design = df['TYPE']\n",
    "Ytot = np.asarray(df['YIELD_TOTAL'], dtype=np.float)\n",
    "Ytot_lowerr = np.asarray(df['YIELD_TOTAL_LOWERR'], dtype=np.float)\n",
    "Ytot_uperr = np.asarray(df['YIELD_TOTAL_UPERR'], dtype=np.float)\n",
    "\n",
    "Ti = df2['Ti_DD']\n",
    "Ti_lowerr = df2['Ti_DD_ERR']\n",
    "Ti_uperr = df2['Ti_DD_ERR']\n",
    "\n",
    "Ti.loc['N201101-001-999'] = 4.61\n",
    "Ti.loc['N201122-002-999'] = 4.65\n",
    "Ti.loc['N210220-001-999'] = 5.13\n",
    "Ti.loc['N210207-002-999'] = 5.23\n",
    "\n",
    "\n",
    "# Ablator = np.asarray(body[:,3])\n",
    "P2 = np.asarray(df['NIS_P2P0'], dtype=np.float)\n",
    "P2_unc = np.asarray(df['NIS_P2P0_ERR'], dtype=np.float)\n",
    "\n",
    "# mass = np.asarray(body[:,12], dtype=np.float)\n",
    "mass = 2*FuelKE*1e3 / np.power(v,2)\n",
    "\n",
    "i_norm = 114 # N180429\n",
    "\n",
    "# print(np.unique(design))\n",
    "mask1 = [x in ['BF 844', 'BF 950', 'HDC 2SH VAC', 'HDC 3SH HGF',\n",
    " 'HDC 844', 'HDC 910', 'HDC 950', 'HDC HyB 1000', 'HDC HyB 1050',\n",
    " 'HDC HyB 1100', 'HDC HyE 1100', 'HDC HyE 1050', 'HDC Iraum 1000'] for x in design]\n",
    "mask1 = np.asarray(mask1, dtype=np.bool)\n",
    "# mask1 = (Ablator == 'HDC')\n",
    "mask2 = (np.abs(P2) < 0.3)\n",
    "mask = mask1 & mask2\n",
    "mask[i_norm] = 1\n",
    "mask[47] = 0 # N140926\n",
    "mask[51] = 0 # N141116\n",
    "mask[61] = 0 # N150422\n",
    "mask[66] = 0\n",
    "# mask[127] = 0 # N190318\n",
    "mask[142] = 0 # N190730\n",
    "mask[143] = 0 # N190918\n",
    "# mask[147] = 0 # N191105\n",
    "mask[150] = 0 # N200125\n",
    "mask[151] = 0 # N200229\n",
    "mask[152] = 0 # N200308\n",
    "mask[154] = 0 # N200727\n",
    "mask[163] = 0 # N210307\n",
    "\n",
    "mask[140] = 0 # 190707 pretty pancaked\n",
    "\n",
    "# Exclude some of the early subscale which had problems\n",
    "mask[84] = 0 #N161030-001-999 0.62 1.86e+15\n",
    "mask[85] = 0 #N161113-001-999 0.71 2.19e+15\n",
    "mask[86] = 0 #N170109-002-999 0.70 2.60e+15\n",
    "\n",
    "# for drawing curves\n",
    "m0 = mass[i_norm]\n",
    "Y0 = Ytot[i_norm]\n",
    "v0 = v[i_norm]\n",
    "\n",
    "x = np.linspace(300, 440)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "for s in scales:\n",
    "    curves.append( Y0*np.power(x/v0,23/3) * np.power(s, 14/3) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "71 N160120-003-999\n",
      "74 N160313-001-999\n",
      "76 N160418-001-999\n",
      "89 N170524-002-999\n",
      "94 N170821-002-999\n",
      "95 N170827-002-999\n",
      "97 N171015-001-999\n",
      "99 N171029-002-999\n",
      "102 N171119-001-999\n",
      "104 N171218-001-999\n",
      "106 N180128-002-999\n",
      "109 N180226-001-999\n",
      "110 N180311-001-999\n",
      "114 N180429-001-999\n",
      "115 N180605-002-999\n",
      "118 N180625-001-999\n",
      "119 N180708-001-999\n",
      "121 N180827-002-999\n",
      "122 N180909-003-999\n",
      "127 N181104-002-999\n",
      "141 N190721-002-999\n",
      "144 N191007-001-999\n",
      "147 N191105-001-999\n",
      "148 N191110-003-999\n",
      "157 N201011-001-999\n",
      "158 N201101-001-999\n",
      "159 N201122-002-999\n",
      "161 N210207-002-999\n",
      "162 N210220-001-999\n"
     ]
    }
   ],
   "source": [
    "for i in range(len(mask)):\n",
    "    if mask[i]:\n",
    "        print(i, df.index[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "N100929-003-999       NaN\n",
       "N110121-001-999       NaN\n",
       "N110201-002-999       NaN\n",
       "N110212-001-999       NaN\n",
       "N110603-001-999       NaN\n",
       "                    ...  \n",
       "N210207-002-999    5.2300\n",
       "N210220-001-999    5.1300\n",
       "N210307-004-999    4.8675\n",
       "N210328-001-999    4.9200\n",
       "N210411-001-999    3.7325\n",
       "Name: Ti_DD, Length: 182, dtype: float64"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ti"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "#     print(cmap((scales[i]-0.8)/0.35))\n",
    "\n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    ax.errorbar(v[i], Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=v_unc[i], \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax.scatter(v[i], Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "# for i in np.argwhere(mask):\n",
    "#     if body[:,0][i] in ['N190918', 'N191007', 'N191110']:\n",
    "#         scale = np.power(mass[i]/mass[i_norm],1/3)[0]\n",
    "#         ax.text(v[i]-23, Ytot[i], body[:,0][i][0], ha='center', va='center', \n",
    "#                 fontsize=6.5, color=cmap((scale-0.8)/0.35))\n",
    "        \n",
    "# ax.text(350, 1.0e16, 'HyB', fontsize=6.5, color=cmap((1-0.8)/0.35))\n",
    "# ax.text(419, 1.7e16, 'BF/\\nHDC', fontsize=6.5, color=cmap((0.93-0.8)/0.35))\n",
    "\n",
    "ax.set_xlim(300, 440)\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(1e15, 8e16)\n",
    "ax.set_xlabel('$v_{imp}$ (km/s)', fontsize=10)\n",
    "ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "plt.savefig('Plot1.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scaling equation\n",
    "$Y_{DT}\\approx p_{abl}^{16/25} \\frac{v_{imp}^{67/15}}{\\alpha_{if}^{36/25}}S^{14/3}\\delta \\left(1-\\frac{RKE}{KE}\\right)^{19/5}$\n",
    "\n",
    "$p_{abl} \\propto T_r^{2.4}$ from Lindl/Haan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "Shots_HyE = ['N201011-001-999', 'N201101-001-999', 'N210207-002-999']\n",
    "Xray_HyE = [6.6, 15.7, 6.3]\n",
    "Xray_HyE_unc = [2.6, 0.8, 0.9]\n",
    "\n",
    "Shots_Iraum = ['N200816-001-999', 'N201122-002-999', 'N210220-001-999']\n",
    "Xray_Iraum = [-11.4, 3.9, -1.4]\n",
    "Xray_Iraum_unc = [1.1, 1.2, 0.8]\n",
    "\n",
    "Neut_HyE = [-0.1569*43.61, 8.0, 2.7]\n",
    "Neut_HyE_unc = [Neut_HyE[0]*np.sqrt((0.69/15.69)**2+(1/43.6)**2), 0.3, 0.2]\n",
    "\n",
    "Neut_Iraum = [-0.4971*32.68, -5.1, -2.8]\n",
    "Neut_Iraum_unc = [Neut_Iraum[0]*np.sqrt((3.65/49.7)**2+(1/32.68)**2), 0.8, 0.4]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x216 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(6.5,3))\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax2 = fig.add_subplot(122)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = fmt['HDC HyE 1050'].copy()\n",
    "i = 1\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (Neutron)')\n",
    "\n",
    "f = fmt['HDC Iraum 1000'].copy()\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I_Raum (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I-Raum (Neutron)')\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=6)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x_norm = x_norm\n",
    "Y0 = Ytot[i_norm]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt((67/15) * (v_unc[i]/v[i])**2 + (2.4*16/25)* 0.025**2) \n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "ax2.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "cI = fmt['HDC Iraum 1000']['mfc']\n",
    "cE = fmt['HDC HyE 1050']['mfc']\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color=cE, ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color=cE, ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color=cI, ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 4.75e16), 0.8, 3.5e16, ec='k', fc='None', ls='--')\n",
    "\n",
    "ax2.text(1.2, 6.5e16, 'These Shots', ha='center', va='center', fontsize=8)\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.6, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(3.5,7))\n",
    "ax1 = fig.add_subplot(311)\n",
    "ax2 = fig.add_subplot(312)\n",
    "ax3 = fig.add_subplot(313)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = fmt['HDC HyE 1050'].copy()\n",
    "i = 1\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (Neutron)')\n",
    "\n",
    "f = fmt['HDC Iraum 1000'].copy()\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I_Raum (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I-Raum (Neutron)')\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=7)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x_norm = x_norm\n",
    "Y0 = Ytot[i_norm]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt(((67/15) * v_unc[i]/v[i])**2 + (2.4*16/25*0.025)**2)\n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "    if s in Ti.index:\n",
    "        ax3.errorbar(x, Ti.loc[s], yerr=([Ti_lowerr.loc[s]],[Ti_uperr.loc[s]]), xerr=x_err, \n",
    "                    ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "        c2 = ax3.scatter(x, Ti.loc[s],\n",
    "               c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax2)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "cb2 = plt.colorbar(c2, ax=ax3)\n",
    "cb2.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "for ax in [ax2,ax3]:\n",
    "    ax.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "ax3.set_ylabel(r'$T_i$ (keV)', fontsize=10)\n",
    "cI = fmt['HDC Iraum 1000']['mfc']\n",
    "cE = fmt['HDC HyE 1050']['mfc']\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color=cE, ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color=cE, ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color=cI, ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 4.75e16), 0.8, 3.5e16, ec='0.5', fc='None', ls='--')\n",
    "ax2.text(1.2, 6.5e16, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.4, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "ax3.set_ylim(3.,5.5)\n",
    "ax3.text(1.4, 3.2, '(c)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.7, 5.0), 0.5, 0.8, angle=0, ec='0.5', fc='None', ls='--')\n",
    "ax3.text(1.2, 5.3, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax3.add_patch(p)\n",
    "\n",
    "for ax in [ax2,ax3]:\n",
    "    ax.set_xlim(0.2,1.5)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3_v2.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(3.5,7))\n",
    "ax1 = fig.add_subplot(311)\n",
    "ax2 = fig.add_subplot(312)\n",
    "ax3 = fig.add_subplot(313)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = fmt['HDC HyE 1050'].copy()\n",
    "i = 1\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='HyE (Neutron)')\n",
    "\n",
    "f = fmt['HDC Iraum 1000'].copy()\n",
    "f['c'] = 'k'\n",
    "f['ms'] = 10\n",
    "f['linestyle'] = 'None'\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I_Raum (X-ray)')\n",
    "f2 = f.copy()\n",
    "f2['mec'] = f['mfc']\n",
    "f2['mfc'] = 'None'\n",
    "f2['mew'] = 1.5\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']],\n",
    "            label='I-Raum (Neutron)')\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=7)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x2_norm = np.power(v[i_norm],14/15) * np.power(Tr_500, (2.4)*(2/25))\n",
    "Y0 = Ytot[i_norm]\n",
    "Ti0 = Ti.loc[df.index[i_norm]]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "curves2 = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    curves2.append( Ti0 * np.power(s, 1/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    ax3.plot(x, curves2[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt(((67/15) * v_unc[i]/v[i])**2 + ((2.4*16/25)*0.025)**2)\n",
    "    x2 = np.power(v[i],14/15) * np.power(Tr_500, (2.4)*(2/25)) / x2_norm\n",
    "    x2_err = x2 * np.sqrt(((14/15) * v_unc[i]/v[i])**2 + (2.4*(2/25)*0.025)**2)\n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "    if s in Ti.index:\n",
    "        ax3.errorbar(x2, Ti.loc[s], yerr=([Ti_lowerr.loc[s]],[Ti_uperr.loc[s]]), xerr=x2_err, \n",
    "                    ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "        c2 = ax3.scatter(x2, Ti.loc[s],\n",
    "               c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax2)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "cb2 = plt.colorbar(c2, ax=ax3)\n",
    "cb2.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "ax2.set_xlim(0.2,1.5)\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "\n",
    "ax2.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "ax3.set_xlabel('$v_{imp}^{14/15} p_{abl}^{2/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "ax3.set_ylabel(r'$T_i$ (keV)', fontsize=10)\n",
    "cI = fmt['HDC Iraum 1000']['mfc']\n",
    "cE = fmt['HDC HyE 1050']['mfc']\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color=cE, ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color=cE, ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color=cI, ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color=cI, ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 5e16), 0.6, 4.5e16, ec='0.5', fc='None', ls='--')\n",
    "ax2.text(1.15, 6.5e16, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.4, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "ax3.set_xlim(0.7,1.3)\n",
    "ax3.set_ylim(3.,5.5)\n",
    "ax3.text(1.25, 3.2, '(c)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.94, 5.0), 0.1, 0.9, angle=0, ec='0.5', fc='None', ls='--')\n",
    "ax3.text(1.09, 5.4, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax3.add_patch(p)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3_v2b.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zylstra1/opt/anaconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:83: UserWarning: Warning: converting a masked element to nan.\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_coast = pd.read_csv('coast.csv', index_col=0)\n",
    "df_coast.loc['N210220-001-999', 'Tr_500'] = df_coast.loc['N201122-002-999', 'Tr_500']\n",
    "\n",
    "fig = plt.figure(figsize=(3.5,7))\n",
    "ax1 = fig.add_subplot(311)\n",
    "ax2 = fig.add_subplot(312)\n",
    "ax3 = fig.add_subplot(313)\n",
    "\n",
    "# P2 plot\n",
    "ax1.fill_betweenx([0, 7e16], 0, 4, color='k', alpha=0.1)\n",
    "\n",
    "f = {'mfc': 'C0', 'mec': 'None', 'marker': 'o', 'ms': 5, 'c': 'k', 'linestyle': 'None'}\n",
    "i = 1\n",
    "ax1.errorbar(np.abs(Xray_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Xray_HyE_unc[i:], **f, elinewidth=1,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='X-ray')\n",
    "ax1.errorbar(np.abs(Xray_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Xray_Iraum_unc, **f, elinewidth=1,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']])\n",
    "\n",
    "f2 = f.copy()\n",
    "f2['mfc'] = 'C1'\n",
    "f2['marker'] = 's'\n",
    "ax1.errorbar(np.abs(Neut_HyE[i:]), df.loc[Shots_HyE[i:], 'YIELD_TOTAL'], \n",
    "     xerr=Neut_HyE_unc[i:], **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_HyE[i:], 'YIELD_TOTAL_LOWERR'],df.loc[Shots_HyE[i:], 'YIELD_TOTAL_UPERR']],\n",
    "            label='Neutron')\n",
    "ax1.errorbar(np.abs(Neut_Iraum), df.loc[Shots_Iraum, 'YIELD_TOTAL'], \n",
    "     xerr=Neut_Iraum_unc, **f2, elinewidth=2,\n",
    "    yerr=[df.loc[Shots_Iraum, 'YIELD_TOTAL_LOWERR'],df.loc[Shots_Iraum, 'YIELD_TOTAL_UPERR']])\n",
    "\n",
    "ax1.legend(loc=3, ncol=1, fontsize=7)\n",
    "\n",
    "# Scale relation\n",
    "i_norm = 95\n",
    "Tr_500 = df_coast.loc[df.index[i_norm],'Tr_500']\n",
    "x_norm = np.power(v[i_norm],67/15) * np.power(Tr_500, (2.4)*(16/25))\n",
    "x2_norm = np.power(v[i_norm],14/15) * np.power(Tr_500, (2.4)*(2/25))\n",
    "Y0 = Ytot[i_norm]\n",
    "Ti0 = Ti.loc[df.index[i_norm]]\n",
    "# print(df.index[i_norm], Y0, x_norm)\n",
    "\n",
    "x = np.linspace(0.2, 1.7, 100)\n",
    "scales = [0.85, 0.93, 1.0, 1.095, 1.15]\n",
    "curves = []\n",
    "curves2 = []\n",
    "for s in scales:\n",
    "    curves.append( Y0 * np.power(s, 14/3) * x )\n",
    "    curves2.append( Ti0 * np.power(s, 1/3) * x )\n",
    "    \n",
    "# Plot the curves:\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax2.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    ax3.plot(x, curves2[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "    \n",
    "for i in np.argwhere(mask):\n",
    "#     print(df.index[i])\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    s = df.index[i][0]\n",
    "    Tr_500 = df_coast.loc[s,'Tr_500']\n",
    "    x = np.power(v[i],67/15) * np.power(Tr_500, (2.4)*(16/25)) / x_norm\n",
    "    x_err = x * np.sqrt(((67/15) * v_unc[i]/v[i])**2 + ((2.4*16/25)*0.025)**2)\n",
    "    x2 = np.power(v[i],14/15) * np.power(Tr_500, (2.4)*(2/25)) / x2_norm\n",
    "    x2_err = x2 * np.sqrt(((14/15) * v_unc[i]/v[i])**2 + (2.4*(2/25)*0.025)**2)\n",
    "#     print(s, '{:.2f}'.format(x[0]), '{:.2e}'.format(Ytot[i][0]))\n",
    "    ax2.errorbar(x, Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=x_err, \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax2.scatter(x, Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "    if s in Ti.index:\n",
    "        ax3.errorbar(x2, Ti.loc[s], yerr=([Ti_lowerr.loc[s]],[Ti_uperr.loc[s]]), xerr=x2_err, \n",
    "                    ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "        c2 = ax3.scatter(x2, Ti.loc[s],\n",
    "               c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax2)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "cb2 = plt.colorbar(c2, ax=ax3)\n",
    "cb2.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(0, 17)\n",
    "ax1.set_ylim(0, 7e16)\n",
    "ax1.set_xlabel(r'$| P_2 |$ ($\\mu$m)', fontsize=10)\n",
    "ax2.set_xlim(0.2,1.5)\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(1e15, 8e16)\n",
    "\n",
    "ax2.set_xlabel('$v_{imp}^{67/15} p_{abl}^{16/25}$ (a.u.)', fontsize=10)\n",
    "ax3.set_xlabel('$v_{imp}^{14/15} p_{abl}^{2/25}$ (a.u.)', fontsize=10)\n",
    "\n",
    "for ax in [ax1,ax2]:\n",
    "    ax.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "ax3.set_ylabel(r'$T_i$ (keV)', fontsize=10)\n",
    "\n",
    "ax1.text(12, 3.8e16, 'N201101', color='0.5', ha='center', va='center', fontsize=7)\n",
    "ax1.text(4.5, 6.5e16, 'N210207', color='0.5', ha='center', va='center', fontsize=7)\n",
    "\n",
    "ax1.text(14, 1.3e16, 'N200816', color='0.5', ha='center', va='center', fontsize=7)\n",
    "ax1.text(5.5, 4.3e16, 'N201122', color='0.5', ha='center', va='center', fontsize=7)\n",
    "ax1.text(3, 5.0e16, 'N210220', color='0.5', ha='center', va='center', fontsize=7)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.6, 5e16), 0.6, 4.5e16, ec='0.5', fc='None', ls='--')\n",
    "ax2.text(1.15, 6.5e16, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax2.add_patch(p)\n",
    "\n",
    "ax1.text(15.5, 6.6e16, '(a)', ha='center', va='center', fontsize=10)\n",
    "ax2.text(1.4, 1.5e15, '(b)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "ax3.set_xlim(0.7,1.3)\n",
    "ax3.set_ylim(3.,5.5)\n",
    "ax3.text(1.25, 3.2, '(c)', ha='center', va='center', fontsize=10)\n",
    "\n",
    "p = matplotlib.patches.Ellipse((0.94, 5.0), 0.1, 0.9, angle=0, ec='0.5', fc='None', ls='--')\n",
    "ax3.text(1.09, 5.4, 'These Shots', ha='center', va='center', fontsize=7, color='0.5')\n",
    "ax3.add_patch(p)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('Fig3_v2c.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([7.525, 7.6  , 7.675, 6.75 , 6.4  , 7.2  ])"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.025*np.asarray([301,304,307,270,256,288])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.81952"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1e-12*17.6*1e6*1.602e-19*1e14/(100e-12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Old stuff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_piston = pd.read_csv('piston_model_expressions.csv', index_col=0)\n",
    "df_prav = pd.read_csv('Patel_Datafile.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if (s in df_piston.index and s not in exclude) or s == 'N210207-002-999':\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'Iraum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "\n",
    "            if s == 'N210207-002-999':\n",
    "                s0 = 'N201101-001-999'\n",
    "                ax.errorbar(df_piston.loc[s0, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "            else:\n",
    "                ax.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(200, 310, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(200, 360, 'N210207', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "\n",
    "\n",
    "ax.text(250, 150, 'N190217\\nN191105', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(340, 210, 'N200816', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(330, 260, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "\n",
    "plt.savefig('plot2.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(6.5,3))\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax2 = fig.add_subplot(122)\n",
    "\n",
    "\n",
    "cmap = matplotlib.cm.get_cmap('jet')\n",
    "for i in range(len(scales)):\n",
    "    ax1.plot(x, curves[i], ls='--', c=cmap((scales[i]-0.8)/0.35), zorder=-1)\n",
    "\n",
    "for i in np.argwhere(mask):\n",
    "    tmp_fmt = {'marker': 'o', 's': 25}\n",
    "    ax1.errorbar(v[i], Ytot[i], yerr=(Ytot_lowerr[i],Ytot_uperr[i]), xerr=v_unc[i], \n",
    "                ms=0, capsize=0, ecolor='k', elinewidth=0.5)\n",
    "    c = ax1.scatter(v[i], Ytot[i],\n",
    "           c=np.power(mass[i]/mass[i_norm],1/3), cmap='jet', vmin=0.8, vmax=1.15, **tmp_fmt)\n",
    "    \n",
    "cb = plt.colorbar(c, ax=ax1)\n",
    "cb.set_label(label='Scale ($\\sqrt[3]{m/m_0}$)', fontsize=10)\n",
    "\n",
    "ax1.set_xlim(300, 440)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_ylim(1e15, 8e16)\n",
    "ax1.set_xlabel('$v_{imp}$ (km/s)', fontsize=10)\n",
    "ax1.set_ylabel('Neutron Yield', fontsize=10)\n",
    "\n",
    "###################################\n",
    "\n",
    "ax2.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if (s in df_piston.index and s not in exclude) or s == 'N210207-002-999':\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'I-Raum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "\n",
    "            if s == 'N210207-002-999':\n",
    "                s0 = 'N201101-001-999'\n",
    "                ax2.errorbar(df_piston.loc[s0, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "            else:\n",
    "                ax2.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                            yerr=yerr,\n",
    "                            **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax2.legend(loc=4, fontsize=6, ncol=2)\n",
    "ax2.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax2.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax2.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax2.text(200, 310, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax2.text(200, 360, 'N210207', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "\n",
    "\n",
    "ax2.text(250, 150, 'N190217\\nN191105', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax2.text(340, 210, 'N200816', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax2.text(330, 260, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax2.set_ylim(0,450)\n",
    "ax2.set_xlim(0,450)\n",
    "plt.tight_layout()\n",
    "plt.savefig('plot3.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figure_Data/Scaling_plots/fmt.py <==
formats = {'HF': {'mfc': 'tab:cyan', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
           'CH LGF': {'mfc': 'tab:blue', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
          'BF': {'mfc': 'tab:olive', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
            'HDC': {'mfc': 'tab:brown', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
           'HyB': {'mfc': 'tab:gray', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
           'Iraum': {'mfc': 'tab:orange', 'mec': 'None', 'marker': 'o', 'ms': 6, 'alpha': 1, 'c': 'None'},
           'HyE_1100': {'mfc': 'tab:purple', 'mec': 'None', 'marker': '*', 'ms': 8, 'alpha': 0.75, 'c': 'None'},
           'HyE_1050': {'mfc': 'tab:red', 'mec': 'None', 'marker': '*', 'ms': 10, 'c': 'None'}}
           
labels = {'CH HF': 'High Foot',
       'CH LGF 830': 'CH LGF',
       'CH LGF 930': 'CH LGF',
       'HDC 844': 'HDC',
       'HDC 910': 'HDC',
       'HDC 950': 'HDC',
      'BF 844': 'BigFoot',
      'BF 950': 'BigFoot',
      'HDC HyB 1000': 'Hybrid B',
      'HDC HyB 1050': 'Hybrid B',
      'HDC HyB 1100': 'Hybrid B',
       'HDC HyE 1100': 'HyE 1100',
       'HDC HyE 1050': 'HyE 1050',
       'HDC Iraum 1000': 'I-Raum'}


fmt = {'CH HF': formats['HF'],
       'CH LGF 830': formats['CH LGF'],
       'CH LGF 930': formats['CH LGF'],
       'HDC 844': formats['HDC'],
       'HDC 910': formats['HDC'],
       'HDC 950': formats['HDC'],
      'BF 844': formats['BF'],
      'BF 950': formats['BF'],
      'HDC HyB 1000': formats['HyB'],
      'HDC HyB 1050': formats['HyB'],
      'HDC HyB 1100': formats['HyB'],
       'HDC Iraum 1000': formats['Iraum'],
       'HDC HyE 1100': formats['HyE_1100'],
       'HDC HyE 1050': formats['HyE_1050']}

# Shots to exclude:
exclude = ['N200125-001-999',
'N200229-001-999',
'N200308-001-999',
'N200608-002-999',
'N200727-001-999',
'N200810-001-999']

==> Figure_Data/Scaling_plots/old/piston_plots/.ipynb_checkpoints/Pressure_Ehs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from fmt import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_prav = pd.read_csv('Patel_Datafile.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "#ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if s not in exclude:\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "    #     print(s,camp)\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'I-Raum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "                xerr = ([df_prav.loc[s, 'HS_ENERGY_KJ_LOWERR']], [df_prav.loc[s, 'HS_ENERGY_KJ_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "                xerr = None\n",
    "\n",
    "            ax.errorbar(df_prav.loc[s, 'HS_ENERGY_KJ'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                        yerr=yerr, xerr=xerr,\n",
    "                        **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('Hot-spot energy (kJ)', fontsize=10)\n",
    "ax.set_ylabel('Pressure (GBar)', fontsize=10)\n",
    "\n",
    "#ax.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(14.5, 350, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(13, 240, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "plt.savefig('P_Ehs.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figure_Data/Scaling_plots/old/piston_plots/.ipynb_checkpoints/piston_plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from shotdb import wiki"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "ConnectionError",
     "evalue": "HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted'))",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m--------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mPermissionError\u001b[0m                          Traceback (most recent call last)",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    158\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 159\u001b[0;31m             conn = connection.create_connection(\n\u001b[0m\u001b[1;32m    160\u001b[0m                 \u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_dns_host\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mport\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mextra_kw\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/connection.py\u001b[0m in \u001b[0;36mcreate_connection\u001b[0;34m(address, timeout, source_address, socket_options)\u001b[0m\n\u001b[1;32m     83\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0merr\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 84\u001b[0;31m         \u001b[0;32mraise\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     85\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/connection.py\u001b[0m in \u001b[0;36mcreate_connection\u001b[0;34m(address, timeout, source_address, socket_options)\u001b[0m\n\u001b[1;32m     73\u001b[0m                 \u001b[0msock\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbind\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msource_address\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 74\u001b[0;31m             \u001b[0msock\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconnect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msa\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     75\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0msock\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mPermissionError\u001b[0m: [Errno 1] Operation not permitted",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mNewConnectionError\u001b[0m                       Traceback (most recent call last)",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    669\u001b[0m             \u001b[0;31m# Make the request on the httplib connection object.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 670\u001b[0;31m             httplib_response = self._make_request(\n\u001b[0m\u001b[1;32m    671\u001b[0m                 \u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_make_request\u001b[0;34m(self, conn, method, url, timeout, chunked, **httplib_request_kw)\u001b[0m\n\u001b[1;32m    380\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 381\u001b[0;31m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_validate_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    382\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mSocketTimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mBaseSSLError\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_validate_conn\u001b[0;34m(self, conn)\u001b[0m\n\u001b[1;32m    977\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"sock\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# AppEngine might not have  `.sock`\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 978\u001b[0;31m             \u001b[0mconn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconnect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    979\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36mconnect\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    308\u001b[0m         \u001b[0;31m# Add certificate verification\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 309\u001b[0;31m         \u001b[0mconn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_new_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    310\u001b[0m         \u001b[0mhostname\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    170\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mSocketError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 171\u001b[0;31m             raise NewConnectionError(\n\u001b[0m\u001b[1;32m    172\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"Failed to establish a new connection: %s\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNewConnectionError\u001b[0m: <urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mMaxRetryError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    438\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mchunked\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 439\u001b[0;31m                 resp = conn.urlopen(\n\u001b[0m\u001b[1;32m    440\u001b[0m                     \u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    725\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 726\u001b[0;31m             retries = retries.increment(\n\u001b[0m\u001b[1;32m    727\u001b[0m                 \u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_pool\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_stacktrace\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msys\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexc_info\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/retry.py\u001b[0m in \u001b[0;36mincrement\u001b[0;34m(self, method, url, response, error, _pool, _stacktrace)\u001b[0m\n\u001b[1;32m    445\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mnew_retry\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mis_exhausted\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 446\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mMaxRetryError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_pool\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0mResponseError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcause\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    447\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mMaxRetryError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted'))",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mConnectionError\u001b[0m                          Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-5cae3fb16115>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mio\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mwiki\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwikiIO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DT+Shot+Data'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Patel_Datafile.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DSR4piSummary.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'piston_model_expressions.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Research/Codes/IE_Tools/shotdb/wiki.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, page_name, page_id, password)\u001b[0m\n\u001b[1;32m     45\u001b[0m                         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpage_id\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpage_id\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     46\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# Find page id from name using REST\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 47\u001b[0;31m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrequests\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0murl_base\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'/rest/api/content?type=page&title={}'\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpage_name\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mauth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mHTTPBasicAuth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mauth\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     48\u001b[0m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mr\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mjson\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'results'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     49\u001b[0m                         \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mget\u001b[0;34m(url, params, **kwargs)\u001b[0m\n\u001b[1;32m     74\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     75\u001b[0m     \u001b[0mkwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msetdefault\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'allow_redirects'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 76\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'get'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparams\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mparams\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     77\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     78\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(method, url, **kwargs)\u001b[0m\n\u001b[1;32m     59\u001b[0m     \u001b[0;31m# cases, and look like a memory leak in others.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     60\u001b[0m     \u001b[0;32mwith\u001b[0m \u001b[0msessions\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mSession\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 61\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     62\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     63\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(self, method, url, params, data, headers, cookies, files, auth, timeout, allow_redirects, proxies, hooks, stream, verify, cert, json)\u001b[0m\n\u001b[1;32m    528\u001b[0m         }\n\u001b[1;32m    529\u001b[0m         \u001b[0msend_kwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msettings\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 530\u001b[0;31m         \u001b[0mresp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprep\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0msend_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    531\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    532\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mresp\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, **kwargs)\u001b[0m\n\u001b[1;32m    641\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    642\u001b[0m         \u001b[0;31m# Send the request\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 643\u001b[0;31m         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0madapter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    644\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    645\u001b[0m         \u001b[0;31m# Total elapsed time of the request (approximately)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    514\u001b[0m                 \u001b[0;32mraise\u001b[0m \u001b[0mSSLError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    515\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 516\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mConnectionError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    517\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    518\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mClosedPoolError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mConnectionError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted'))"
     ]
    }
   ],
   "source": [
    "io = wiki.wikiIO('DT+Shot+Data')\n",
    "\n",
    "io.download('Patel_Datafile.csv')\n",
    "io.download('DSR4piSummary.csv')\n",
    "io.download('piston_model_expressions.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_piston = pd.read_csv('piston_model_expressions.csv', index_col=0)\n",
    "df_prav = pd.read_csv('Patel_Datafile.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if s in df_piston.index and s not in exclude:\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "    #     print(s,camp)\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'Iraum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "\n",
    "            ax.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                        yerr=yerr,\n",
    "                        **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(200, 310, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "plt.savefig('plot_HyE.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N190217-001-999 208.39\n",
      "N191105-001-999 219.49\n",
      "N200816-001-999 281.04\n",
      "N201122-002-999 274.2331631\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if s in df_piston.index and s not in exclude:\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "    #     print(s,camp)\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'Iraum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "                \n",
    "            if labels[camp] == 'Iraum':\n",
    "                print(s, df_piston.loc[s, 'Ppiston w/alpha'])\n",
    "\n",
    "            ax.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                        yerr=yerr,\n",
    "                        **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax.text(250, 150, 'N190217\\nN191105', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(340, 210, 'N200816', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(330, 260, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "plt.savefig('plot_Iraum.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figure_Data/Scaling_plots/old/piston_plots/Pressure_Ehs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from fmt import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_prav = pd.read_csv('Patel_Datafile.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "#ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if s not in exclude:\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "    #     print(s,camp)\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'I-Raum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "                xerr = ([df_prav.loc[s, 'HS_ENERGY_KJ_LOWERR']], [df_prav.loc[s, 'HS_ENERGY_KJ_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "                xerr = None\n",
    "\n",
    "            ax.errorbar(df_prav.loc[s, 'HS_ENERGY_KJ'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                        yerr=yerr, xerr=xerr,\n",
    "                        **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('Hot-spot energy (kJ)', fontsize=10)\n",
    "ax.set_ylabel('Pressure (GBar)', fontsize=10)\n",
    "\n",
    "#ax.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(14.5, 350, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(13, 240, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "plt.savefig('P_Ehs.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figure_Data/Scaling_plots/old/piston_plots/fmt.py <==
formats = {'HF': {'mfc': 'tab:cyan', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
           'CH LGF': {'mfc': 'tab:blue', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
          'BF': {'mfc': 'tab:olive', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
            'HDC': {'mfc': 'tab:brown', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
           'HyB': {'mfc': 'tab:gray', 'mec': 'None', 'marker': 's', 'ms': 4, 'alpha': 0.25, 'c': 'None'},
           'Iraum': {'mfc': 'tab:orange', 'mec': 'None', 'marker': 'o', 'ms': 6, 'alpha': 1, 'c': 'None'},
           'HyE_1100': {'mfc': 'tab:purple', 'mec': 'None', 'marker': '*', 'ms': 8, 'alpha': 0.75, 'c': 'None'},
           'HyE_1050': {'mfc': 'tab:red', 'mec': 'None', 'marker': '*', 'ms': 10, 'c': 'None'}}
           
labels = {'CH HF': 'High Foot',
       'CH LGF 830': 'CH LGF',
       'CH LGF 930': 'CH LGF',
       'HDC 844': 'HDC',
       'HDC 910': 'HDC',
       'HDC 950': 'HDC',
      'BF 844': 'BigFoot',
      'BF 950': 'BigFoot',
      'HDC HyB 1000': 'Hybrid B',
      'HDC HyB 1050': 'Hybrid B',
      'HDC HyB 1100': 'Hybrid B',
       'HDC HyE 1100': 'HyE 1100',
       'HDC HyE 1050': 'HyE 1050',
       'HDC Iraum 1000': 'I-Raum'}


fmt = {'CH HF': formats['HF'],
       'CH LGF 830': formats['CH LGF'],
       'CH LGF 930': formats['CH LGF'],
       'HDC 844': formats['HDC'],
       'HDC 910': formats['HDC'],
       'HDC 950': formats['HDC'],
      'BF 844': formats['BF'],
      'BF 950': formats['BF'],
      'HDC HyB 1000': formats['HyB'],
      'HDC HyB 1050': formats['HyB'],
      'HDC HyB 1100': formats['HyB'],
       'HDC Iraum 1000': formats['Iraum'],
       'HDC HyE 1100': formats['HyE_1100'],
       'HDC HyE 1050': formats['HyE_1050']}

# Shots to exclude:
exclude = ['N200125-001-999',
'N200229-001-999',
'N200308-001-999',
'N200608-002-999',
'N200727-001-999',
'N200810-001-999']

==> Figure_Data/Scaling_plots/old/piston_plots/piston_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from shotdb import wiki"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "ConnectionError",
     "evalue": "HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted'))",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m--------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mPermissionError\u001b[0m                          Traceback (most recent call last)",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    158\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 159\u001b[0;31m             conn = connection.create_connection(\n\u001b[0m\u001b[1;32m    160\u001b[0m                 \u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_dns_host\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mport\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mextra_kw\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/connection.py\u001b[0m in \u001b[0;36mcreate_connection\u001b[0;34m(address, timeout, source_address, socket_options)\u001b[0m\n\u001b[1;32m     83\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0merr\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 84\u001b[0;31m         \u001b[0;32mraise\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     85\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/connection.py\u001b[0m in \u001b[0;36mcreate_connection\u001b[0;34m(address, timeout, source_address, socket_options)\u001b[0m\n\u001b[1;32m     73\u001b[0m                 \u001b[0msock\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbind\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msource_address\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 74\u001b[0;31m             \u001b[0msock\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconnect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msa\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     75\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0msock\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mPermissionError\u001b[0m: [Errno 1] Operation not permitted",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mNewConnectionError\u001b[0m                       Traceback (most recent call last)",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    669\u001b[0m             \u001b[0;31m# Make the request on the httplib connection object.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 670\u001b[0;31m             httplib_response = self._make_request(\n\u001b[0m\u001b[1;32m    671\u001b[0m                 \u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_make_request\u001b[0;34m(self, conn, method, url, timeout, chunked, **httplib_request_kw)\u001b[0m\n\u001b[1;32m    380\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 381\u001b[0;31m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_validate_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    382\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mSocketTimeout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mBaseSSLError\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36m_validate_conn\u001b[0;34m(self, conn)\u001b[0m\n\u001b[1;32m    977\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mconn\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"sock\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# AppEngine might not have  `.sock`\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 978\u001b[0;31m             \u001b[0mconn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mconnect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    979\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36mconnect\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    308\u001b[0m         \u001b[0;31m# Add certificate verification\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 309\u001b[0;31m         \u001b[0mconn\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_new_conn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    310\u001b[0m         \u001b[0mhostname\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhost\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connection.py\u001b[0m in \u001b[0;36m_new_conn\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    170\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mSocketError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 171\u001b[0;31m             raise NewConnectionError(\n\u001b[0m\u001b[1;32m    172\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"Failed to establish a new connection: %s\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNewConnectionError\u001b[0m: <urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mMaxRetryError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    438\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mchunked\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 439\u001b[0;31m                 resp = conn.urlopen(\n\u001b[0m\u001b[1;32m    440\u001b[0m                     \u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/connectionpool.py\u001b[0m in \u001b[0;36murlopen\u001b[0;34m(self, method, url, body, headers, retries, redirect, assert_same_host, timeout, pool_timeout, release_conn, chunked, body_pos, **response_kw)\u001b[0m\n\u001b[1;32m    725\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 726\u001b[0;31m             retries = retries.increment(\n\u001b[0m\u001b[1;32m    727\u001b[0m                 \u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_pool\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_stacktrace\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msys\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexc_info\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/urllib3/util/retry.py\u001b[0m in \u001b[0;36mincrement\u001b[0;34m(self, method, url, response, error, _pool, _stacktrace)\u001b[0m\n\u001b[1;32m    445\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mnew_retry\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mis_exhausted\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 446\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mMaxRetryError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_pool\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merror\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0mResponseError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcause\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    447\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mMaxRetryError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted'))",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mConnectionError\u001b[0m                          Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-5cae3fb16115>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mio\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mwiki\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwikiIO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DT+Shot+Data'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Patel_Datafile.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'DSR4piSummary.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mio\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdownload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'piston_model_expressions.csv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Research/Codes/IE_Tools/shotdb/wiki.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, page_name, page_id, password)\u001b[0m\n\u001b[1;32m     45\u001b[0m                         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpage_id\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpage_id\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     46\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m  \u001b[0;31m# Find page id from name using REST\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 47\u001b[0;31m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrequests\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0murl_base\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'/rest/api/content?type=page&title={}'\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpage_name\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mauth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mHTTPBasicAuth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mauth\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     48\u001b[0m                         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mr\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mjson\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'results'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     49\u001b[0m                         \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mget\u001b[0;34m(url, params, **kwargs)\u001b[0m\n\u001b[1;32m     74\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     75\u001b[0m     \u001b[0mkwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msetdefault\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'allow_redirects'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 76\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'get'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparams\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mparams\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     77\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     78\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/api.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(method, url, **kwargs)\u001b[0m\n\u001b[1;32m     59\u001b[0m     \u001b[0;31m# cases, and look like a memory leak in others.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     60\u001b[0m     \u001b[0;32mwith\u001b[0m \u001b[0msessions\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mSession\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 61\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0msession\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0murl\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0murl\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     62\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     63\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36mrequest\u001b[0;34m(self, method, url, params, data, headers, cookies, files, auth, timeout, allow_redirects, proxies, hooks, stream, verify, cert, json)\u001b[0m\n\u001b[1;32m    528\u001b[0m         }\n\u001b[1;32m    529\u001b[0m         \u001b[0msend_kwargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msettings\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 530\u001b[0;31m         \u001b[0mresp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprep\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0msend_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    531\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    532\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mresp\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/sessions.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, **kwargs)\u001b[0m\n\u001b[1;32m    641\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    642\u001b[0m         \u001b[0;31m# Send the request\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 643\u001b[0;31m         \u001b[0mr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0madapter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    644\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    645\u001b[0m         \u001b[0;31m# Total elapsed time of the request (approximately)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.8/site-packages/requests/adapters.py\u001b[0m in \u001b[0;36msend\u001b[0;34m(self, request, stream, timeout, verify, cert, proxies)\u001b[0m\n\u001b[1;32m    514\u001b[0m                 \u001b[0;32mraise\u001b[0m \u001b[0mSSLError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    515\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 516\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mConnectionError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0me\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrequest\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrequest\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    517\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    518\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mClosedPoolError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0me\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mConnectionError\u001b[0m: HTTPSConnectionPool(host='nifit.llnl.gov', port=443): Max retries exceeded with url: /wiki/rest/api/content?type=page&title=DT+Shot+Data (Caused by NewConnectionError('<urllib3.connection.HTTPSConnection object at 0x7fb092ab6580>: Failed to establish a new connection: [Errno 1] Operation not permitted'))"
     ]
    }
   ],
   "source": [
    "io = wiki.wikiIO('DT+Shot+Data')\n",
    "\n",
    "io.download('Patel_Datafile.csv')\n",
    "io.download('DSR4piSummary.csv')\n",
    "io.download('piston_model_expressions.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_piston = pd.read_csv('piston_model_expressions.csv', index_col=0)\n",
    "df_prav = pd.read_csv('Patel_Datafile.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if s in df_piston.index and s not in exclude:\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "    #     print(s,camp)\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'Iraum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "\n",
    "            ax.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                        yerr=yerr,\n",
    "                        **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax.text(90, 175, 'N201011', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "ax.text(200, 310, 'N201101', c='tab:red', fontsize=8, ha='center', va='center')\n",
    "plt.savefig('plot_HyE.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N190217-001-999 208.39\n",
      "N191105-001-999 219.49\n",
      "N200816-001-999 281.04\n",
      "N201122-002-999 274.2331631\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot([0,500], [0,500], 'k:')\n",
    "labeled = []\n",
    "for s in df_prav.index:\n",
    "    if s in df_piston.index and s not in exclude:\n",
    "        camp = df_prav.loc[s,'TYPE']\n",
    "    #     print(s,camp)\n",
    "        if camp in fmt.keys():\n",
    "            if labels[camp] not in labeled:\n",
    "                label = labels[camp]\n",
    "                labeled.append(labels[camp])\n",
    "            else:\n",
    "                label = None\n",
    "            \n",
    "            if labels[camp] in ['HyE 1050', 'Iraum']:\n",
    "                yerr = ([df_prav.loc[s, 'HS_PRESSURE_GBAR_LOWERR']], [df_prav.loc[s, 'HS_PRESSURE_GBAR_UPERR']])\n",
    "            else:\n",
    "                yerr = None\n",
    "                \n",
    "            if labels[camp] == 'Iraum':\n",
    "                print(s, df_piston.loc[s, 'Ppiston w/alpha'])\n",
    "\n",
    "            ax.errorbar(df_piston.loc[s, 'Ppiston w/alpha'], df_prav.loc[s, 'HS_PRESSURE_GBAR'], \n",
    "                        yerr=yerr,\n",
    "                        **fmt[camp], ecolor=fmt[camp]['mfc'], capsize=0, elinewidth=0.5, label=label)\n",
    "        \n",
    "ax.legend(loc=2, fontsize=6, ncol=2)\n",
    "ax.set_xlabel('P (GBar, piston model)', fontsize=10)\n",
    "ax.set_ylabel('P (GBar, hot spot)', fontsize=10)\n",
    "\n",
    "ax.text(250, 150, 'N190217\\nN191105', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(340, 210, 'N200816', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "ax.text(330, 260, 'N201122', c='tab:orange', fontsize=8, ha='center', va='center')\n",
    "plt.savefig('plot_Iraum.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figure_Data/Scaling_plots/old/wiki_test.py <==

from shotdb import wiki
io = wiki.wikiIO('DT+Shot+Data')

io.download('Patel_Datafile.csv')
io.download('DSR4piSummary.csv')

==> Methods/IPOM/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Counter</th>\n",
       "      <th>K</th>\n",
       "      <th>Largest Groove from either data set</th>\n",
       "      <th>Low mag largest groove</th>\n",
       "      <th>Largest Groove from limb data</th>\n",
       "      <th>Net mode 1, microns RMS</th>\n",
       "      <th>Series name (HDC, CH, or BgFt)</th>\n",
       "      <th>Description of shot</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Shot</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>N100929</th>\n",
       "      <td>196</td>\n",
       "      <td>0.440000</td>\n",
       "      <td>94.3000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>94.30000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110121</th>\n",
       "      <td>195</td>\n",
       "      <td>1.190000</td>\n",
       "      <td>225.0000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>225.00000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110201</th>\n",
       "      <td>194</td>\n",
       "      <td>1.050000</td>\n",
       "      <td>175.5000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>175.50000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110212</th>\n",
       "      <td>193</td>\n",
       "      <td>1.330000</td>\n",
       "      <td>234.0000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>234.00000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110603</th>\n",
       "      <td>192</td>\n",
       "      <td>1.080000</td>\n",
       "      <td>300.0000</td>\n",
       "      <td>300.0000</td>\n",
       "      <td>171.00000</td>\n",
       "      <td>0.677000</td>\n",
       "      <td>CH</td>\n",
       "      <td>THD. Check performance and symmetry of Rev5.1 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N210220-001 (HDC I-raum)</th>\n",
       "      <td>3</td>\n",
       "      <td>0.806903</td>\n",
       "      <td>350.9346</td>\n",
       "      <td>350.9346</td>\n",
       "      <td>122.70963</td>\n",
       "      <td>0.127377</td>\n",
       "      <td>HDC I-raum</td>\n",
       "      <td>Repeat N201122, adjust laser powers to compens...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N210228 (THD CBI Mix)</th>\n",
       "      <td>2</td>\n",
       "      <td>0.739251</td>\n",
       "      <td>162.6000</td>\n",
       "      <td>162.6000</td>\n",
       "      <td>90.14940</td>\n",
       "      <td>0.194343</td>\n",
       "      <td>CH2Shk THD</td>\n",
       "      <td>CBI radiography of 2-shock CH, repeat N190714 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N210307-004 (HyE)</th>\n",
       "      <td>1</td>\n",
       "      <td>0.288496</td>\n",
       "      <td>85.5000</td>\n",
       "      <td>85.5000</td>\n",
       "      <td>47.10000</td>\n",
       "      <td>0.125656</td>\n",
       "      <td>HyE</td>\n",
       "      <td>HyE repeat N201101 including KC461 but adjust ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>198 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                          Counter         K  \\\n",
       "Shot                                          \n",
       "N100929                       196  0.440000   \n",
       "N110121                       195  1.190000   \n",
       "N110201                       194  1.050000   \n",
       "N110212                       193  1.330000   \n",
       "N110603                       192  1.080000   \n",
       "...                           ...       ...   \n",
       "N210220-001 (HDC I-raum)        3  0.806903   \n",
       "N210228 (THD CBI Mix)           2  0.739251   \n",
       "N210307-004 (HyE)               1  0.288496   \n",
       "NaN                             0       NaN   \n",
       "NaN                             0       NaN   \n",
       "\n",
       "                          Largest Groove from either data set  \\\n",
       "Shot                                                            \n",
       "N100929                                               94.3000   \n",
       "N110121                                              225.0000   \n",
       "N110201                                              175.5000   \n",
       "N110212                                              234.0000   \n",
       "N110603                                              300.0000   \n",
       "...                                                       ...   \n",
       "N210220-001 (HDC I-raum)                             350.9346   \n",
       "N210228 (THD CBI Mix)                                162.6000   \n",
       "N210307-004 (HyE)                                     85.5000   \n",
       "NaN                                                       NaN   \n",
       "NaN                                                       NaN   \n",
       "\n",
       "                          Low mag largest groove  \\\n",
       "Shot                                               \n",
       "N100929                                      NaN   \n",
       "N110121                                      NaN   \n",
       "N110201                                      NaN   \n",
       "N110212                                      NaN   \n",
       "N110603                                 300.0000   \n",
       "...                                          ...   \n",
       "N210220-001 (HDC I-raum)                350.9346   \n",
       "N210228 (THD CBI Mix)                   162.6000   \n",
       "N210307-004 (HyE)                        85.5000   \n",
       "NaN                                          NaN   \n",
       "NaN                                          NaN   \n",
       "\n",
       "                          Largest Groove from limb data  \\\n",
       "Shot                                                      \n",
       "N100929                                        94.30000   \n",
       "N110121                                       225.00000   \n",
       "N110201                                       175.50000   \n",
       "N110212                                       234.00000   \n",
       "N110603                                       171.00000   \n",
       "...                                                 ...   \n",
       "N210220-001 (HDC I-raum)                      122.70963   \n",
       "N210228 (THD CBI Mix)                          90.14940   \n",
       "N210307-004 (HyE)                              47.10000   \n",
       "NaN                                                 NaN   \n",
       "NaN                                                 NaN   \n",
       "\n",
       "                          Net mode 1, microns RMS  \\\n",
       "Shot                                                \n",
       "N100929                                       NaN   \n",
       "N110121                                       NaN   \n",
       "N110201                                       NaN   \n",
       "N110212                                       NaN   \n",
       "N110603                                  0.677000   \n",
       "...                                           ...   \n",
       "N210220-001 (HDC I-raum)                 0.127377   \n",
       "N210228 (THD CBI Mix)                    0.194343   \n",
       "N210307-004 (HyE)                        0.125656   \n",
       "NaN                                           NaN   \n",
       "NaN                                           NaN   \n",
       "\n",
       "                         Series name (HDC, CH, or BgFt)  \\\n",
       "Shot                                                      \n",
       "N100929                                              CH   \n",
       "N110121                                              CH   \n",
       "N110201                                              CH   \n",
       "N110212                                              CH   \n",
       "N110603                                              CH   \n",
       "...                                                 ...   \n",
       "N210220-001 (HDC I-raum)                     HDC I-raum   \n",
       "N210228 (THD CBI Mix)                        CH2Shk THD   \n",
       "N210307-004 (HyE)                                   HyE   \n",
       "NaN                                                 NaN   \n",
       "NaN                                                 NaN   \n",
       "\n",
       "                                                        Description of shot  \n",
       "Shot                                                                         \n",
       "N100929                                                                 NaN  \n",
       "N110121                                                                 NaN  \n",
       "N110201                                                                 NaN  \n",
       "N110212                                                                 NaN  \n",
       "N110603                   THD. Check performance and symmetry of Rev5.1 ...  \n",
       "...                                                                     ...  \n",
       "N210220-001 (HDC I-raum)  Repeat N201122, adjust laser powers to compens...  \n",
       "N210228 (THD CBI Mix)     CBI radiography of 2-shock CH, repeat N190714 ...  \n",
       "N210307-004 (HyE)         HyE repeat N201101 including KC461 but adjust ...  \n",
       "NaN                                                                     NaN  \n",
       "NaN                                                                     NaN  \n",
       "\n",
       "[198 rows x 8 columns]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.read_excel('ipom_v7.5_210308_0403_C210301-AA-1-S_4560_61_merge.xlsx',\n",
    "             sheet_name='Historical data', skiprows=1, index_col=1)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Contours:\n",
    "ax.plot([0, 0.7, 0.7], [200,200,0], c='0.5', ls='--', label='Ignition')\n",
    "ax.plot([0, 1.5, 1.5], [500,500,0], c='0.5', ls=':', label='Tuning')\n",
    "\n",
    "ax.plot(df['K'], df['Largest Groove from either data set'], 'o', c='C0', ms=3, label='All')\n",
    "\n",
    "shots = ['N201101', 'N201122', 'N210207', 'N210220']\n",
    "labels = ['N201101-001 (HyE)', \n",
    "        'N201122-001 (HDC I-Raum)',\n",
    "         'N210207-001 (HyE)',\n",
    "        'N210220-001 (HDC I-raum)']\n",
    "colors = ['C1','C2','C3','C4']\n",
    "for j in range(len(shots)):\n",
    "    s = shots[j]\n",
    "    i = labels[j]\n",
    "    ax.plot(df.loc[i,'K'], df.loc[i,'Largest Groove from either data set'], \n",
    "            's', c=colors[j], ms=8, mew=1, mec='w', label=s)\n",
    "    \n",
    "ax.set_xlim(0, 2)\n",
    "ax.set_ylim(0, 900)\n",
    "ax.legend(loc=2, fontsize=6)\n",
    "\n",
    "ax.set_xlabel('Groove RMS K ($\\mu$m)')\n",
    "ax.set_ylabel('Largest Groove ($\\mu$m$^2$)')\n",
    "plt.savefig('IPOM.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Methods/IPOM/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Counter</th>\n",
       "      <th>K</th>\n",
       "      <th>Largest Groove from either data set</th>\n",
       "      <th>Low mag largest groove</th>\n",
       "      <th>Largest Groove from limb data</th>\n",
       "      <th>Net mode 1, microns RMS</th>\n",
       "      <th>Series name (HDC, CH, or BgFt)</th>\n",
       "      <th>Description of shot</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Shot</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>N100929</th>\n",
       "      <td>196</td>\n",
       "      <td>0.440000</td>\n",
       "      <td>94.3000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>94.30000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110121</th>\n",
       "      <td>195</td>\n",
       "      <td>1.190000</td>\n",
       "      <td>225.0000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>225.00000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110201</th>\n",
       "      <td>194</td>\n",
       "      <td>1.050000</td>\n",
       "      <td>175.5000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>175.50000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110212</th>\n",
       "      <td>193</td>\n",
       "      <td>1.330000</td>\n",
       "      <td>234.0000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>234.00000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>CH</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N110603</th>\n",
       "      <td>192</td>\n",
       "      <td>1.080000</td>\n",
       "      <td>300.0000</td>\n",
       "      <td>300.0000</td>\n",
       "      <td>171.00000</td>\n",
       "      <td>0.677000</td>\n",
       "      <td>CH</td>\n",
       "      <td>THD. Check performance and symmetry of Rev5.1 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N210220-001 (HDC I-raum)</th>\n",
       "      <td>3</td>\n",
       "      <td>0.806903</td>\n",
       "      <td>350.9346</td>\n",
       "      <td>350.9346</td>\n",
       "      <td>122.70963</td>\n",
       "      <td>0.127377</td>\n",
       "      <td>HDC I-raum</td>\n",
       "      <td>Repeat N201122, adjust laser powers to compens...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N210228 (THD CBI Mix)</th>\n",
       "      <td>2</td>\n",
       "      <td>0.739251</td>\n",
       "      <td>162.6000</td>\n",
       "      <td>162.6000</td>\n",
       "      <td>90.14940</td>\n",
       "      <td>0.194343</td>\n",
       "      <td>CH2Shk THD</td>\n",
       "      <td>CBI radiography of 2-shock CH, repeat N190714 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N210307-004 (HyE)</th>\n",
       "      <td>1</td>\n",
       "      <td>0.288496</td>\n",
       "      <td>85.5000</td>\n",
       "      <td>85.5000</td>\n",
       "      <td>47.10000</td>\n",
       "      <td>0.125656</td>\n",
       "      <td>HyE</td>\n",
       "      <td>HyE repeat N201101 including KC461 but adjust ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>198 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                          Counter         K  \\\n",
       "Shot                                          \n",
       "N100929                       196  0.440000   \n",
       "N110121                       195  1.190000   \n",
       "N110201                       194  1.050000   \n",
       "N110212                       193  1.330000   \n",
       "N110603                       192  1.080000   \n",
       "...                           ...       ...   \n",
       "N210220-001 (HDC I-raum)        3  0.806903   \n",
       "N210228 (THD CBI Mix)           2  0.739251   \n",
       "N210307-004 (HyE)               1  0.288496   \n",
       "NaN                             0       NaN   \n",
       "NaN                             0       NaN   \n",
       "\n",
       "                          Largest Groove from either data set  \\\n",
       "Shot                                                            \n",
       "N100929                                               94.3000   \n",
       "N110121                                              225.0000   \n",
       "N110201                                              175.5000   \n",
       "N110212                                              234.0000   \n",
       "N110603                                              300.0000   \n",
       "...                                                       ...   \n",
       "N210220-001 (HDC I-raum)                             350.9346   \n",
       "N210228 (THD CBI Mix)                                162.6000   \n",
       "N210307-004 (HyE)                                     85.5000   \n",
       "NaN                                                       NaN   \n",
       "NaN                                                       NaN   \n",
       "\n",
       "                          Low mag largest groove  \\\n",
       "Shot                                               \n",
       "N100929                                      NaN   \n",
       "N110121                                      NaN   \n",
       "N110201                                      NaN   \n",
       "N110212                                      NaN   \n",
       "N110603                                 300.0000   \n",
       "...                                          ...   \n",
       "N210220-001 (HDC I-raum)                350.9346   \n",
       "N210228 (THD CBI Mix)                   162.6000   \n",
       "N210307-004 (HyE)                        85.5000   \n",
       "NaN                                          NaN   \n",
       "NaN                                          NaN   \n",
       "\n",
       "                          Largest Groove from limb data  \\\n",
       "Shot                                                      \n",
       "N100929                                        94.30000   \n",
       "N110121                                       225.00000   \n",
       "N110201                                       175.50000   \n",
       "N110212                                       234.00000   \n",
       "N110603                                       171.00000   \n",
       "...                                                 ...   \n",
       "N210220-001 (HDC I-raum)                      122.70963   \n",
       "N210228 (THD CBI Mix)                          90.14940   \n",
       "N210307-004 (HyE)                              47.10000   \n",
       "NaN                                                 NaN   \n",
       "NaN                                                 NaN   \n",
       "\n",
       "                          Net mode 1, microns RMS  \\\n",
       "Shot                                                \n",
       "N100929                                       NaN   \n",
       "N110121                                       NaN   \n",
       "N110201                                       NaN   \n",
       "N110212                                       NaN   \n",
       "N110603                                  0.677000   \n",
       "...                                           ...   \n",
       "N210220-001 (HDC I-raum)                 0.127377   \n",
       "N210228 (THD CBI Mix)                    0.194343   \n",
       "N210307-004 (HyE)                        0.125656   \n",
       "NaN                                           NaN   \n",
       "NaN                                           NaN   \n",
       "\n",
       "                         Series name (HDC, CH, or BgFt)  \\\n",
       "Shot                                                      \n",
       "N100929                                              CH   \n",
       "N110121                                              CH   \n",
       "N110201                                              CH   \n",
       "N110212                                              CH   \n",
       "N110603                                              CH   \n",
       "...                                                 ...   \n",
       "N210220-001 (HDC I-raum)                     HDC I-raum   \n",
       "N210228 (THD CBI Mix)                        CH2Shk THD   \n",
       "N210307-004 (HyE)                                   HyE   \n",
       "NaN                                                 NaN   \n",
       "NaN                                                 NaN   \n",
       "\n",
       "                                                        Description of shot  \n",
       "Shot                                                                         \n",
       "N100929                                                                 NaN  \n",
       "N110121                                                                 NaN  \n",
       "N110201                                                                 NaN  \n",
       "N110212                                                                 NaN  \n",
       "N110603                   THD. Check performance and symmetry of Rev5.1 ...  \n",
       "...                                                                     ...  \n",
       "N210220-001 (HDC I-raum)  Repeat N201122, adjust laser powers to compens...  \n",
       "N210228 (THD CBI Mix)     CBI radiography of 2-shock CH, repeat N190714 ...  \n",
       "N210307-004 (HyE)         HyE repeat N201101 including KC461 but adjust ...  \n",
       "NaN                                                                     NaN  \n",
       "NaN                                                                     NaN  \n",
       "\n",
       "[198 rows x 8 columns]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.read_excel('ipom_v7.5_210308_0403_C210301-AA-1-S_4560_61_merge.xlsx',\n",
    "             sheet_name='Historical data', skiprows=1, index_col=1)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Contours:\n",
    "ax.plot([0, 0.7, 0.7], [200,200,0], c='0.5', ls='--', label='Ignition')\n",
    "ax.plot([0, 1.5, 1.5], [500,500,0], c='0.5', ls=':', label='Tuning')\n",
    "\n",
    "ax.plot(df['K'], df['Largest Groove from either data set'], 'o', c='C0', ms=3, label='All')\n",
    "\n",
    "shots = ['N201101', 'N201122', 'N210207', 'N210220']\n",
    "labels = ['N201101-001 (HyE)', \n",
    "        'N201122-001 (HDC I-Raum)',\n",
    "         'N210207-001 (HyE)',\n",
    "        'N210220-001 (HDC I-raum)']\n",
    "colors = ['C1','C2','C3','C4']\n",
    "for j in range(len(shots)):\n",
    "    s = shots[j]\n",
    "    i = labels[j]\n",
    "    ax.plot(df.loc[i,'K'], df.loc[i,'Largest Groove from either data set'], \n",
    "            's', c=colors[j], ms=8, mew=1, mec='w', label=s)\n",
    "    \n",
    "ax.set_xlim(0, 2)\n",
    "ax.set_ylim(0, 900)\n",
    "ax.legend(loc=2, fontsize=6)\n",
    "\n",
    "ax.set_xlabel('Groove RMS K ($\\mu$m)')\n",
    "ax.set_ylabel('Largest Groove ($\\mu$m$^2$)')\n",
    "plt.savefig('IPOM.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Methods/Laser/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import os\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_laser(s):\n",
    "    f_in = None\n",
    "    f_out = None\n",
    "    f_tot = None\n",
    "    for f in os.listdir(os.path.join(s,'Target_Powers')):\n",
    "        if 'Outer_Cone_Power.txt' in f:\n",
    "            f_out = f\n",
    "        elif 'Inner_Cone_Power.txt' in f:\n",
    "            f_in = f\n",
    "        elif 'Total_Power.txt' in f:\n",
    "            f_tot = f\n",
    "    \n",
    "    if f_in is not None:\n",
    "        data_in = np.loadtxt(os.path.join(s,'Target_Powers',f_in), skiprows=1)\n",
    "    if f_out is not None:\n",
    "        data_out = np.loadtxt(os.path.join(s,'Target_Powers',f_out), skiprows=1)\n",
    "    if f_tot is not None:\n",
    "        data_tot = np.loadtxt(os.path.join(s,'Target_Powers',f_tot), skiprows=1)\n",
    "    return data_in, data_out, data_tot\n",
    "\n",
    "data = {}\n",
    "inners = {}\n",
    "outers = {}\n",
    "total = {}\n",
    "shots = ['N201101', 'N201122', 'N210207', 'N210220']\n",
    "for s in shots:\n",
    "    temp = read_laser(s)\n",
    "    data[s] = temp\n",
    "    inners[s] = temp[0]\n",
    "    outers[s] = temp[1]\n",
    "    total[s] = temp[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_laser(ax, s, t0=0, t1=9):\n",
    "    inners, outers, total = data[s]\n",
    "    \n",
    "    ax.plot(inners[:,0], inners[:,1], c='C0', ls='--', lw=0.5)\n",
    "    ax.plot(inners[:,0], inners[:,2], c='C0', ls='-', lw=0.5)\n",
    "    \n",
    "    ax.plot(outers[:,0], outers[:,1], c='C1', ls='--', lw=0.5)\n",
    "    ax.plot(outers[:,0], outers[:,2], c='C1', ls='-', lw=0.5)\n",
    "    \n",
    "    ax2 = ax.inset_axes((0.12,0.6, 0.35, 0.35))\n",
    "    ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
    "    ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
    "    ax2.set_ylim(0.9,1.1)\n",
    "    \n",
    "    for a in [ax,ax2]:\n",
    "        a.set_xlim(t0, t1)\n",
    "    \n",
    "    ax.set_xlabel('Time (ns)')\n",
    "    ax.set_ylabel('Power (TW)')\n",
    "    ax.set_title(s)\n",
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "plot_laser(ax, 'N201101')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(6,6))\n",
    "axes = fig.subplots(2,2)\n",
    "\n",
    "plot_laser(axes[0][0], 'N201101')\n",
    "plot_laser(axes[0][1], 'N201122', t1=8)\n",
    "plot_laser(axes[1][0], 'N210207')\n",
    "plot_laser(axes[1][1], 'N210220', t1=8)\n",
    "plt.tight_layout()\n",
    "\n",
    "for ax in [*axes[0], *axes[1]]:\n",
    "    ax.text(5.5, 280, 'Outers', color='C1')\n",
    "    ax.text(5.5, 120, 'Inners', color='C0')\n",
    "    \n",
    "plt.savefig('Laser.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Methods/Laser/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import os\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_laser(s):\n",
    "    f_in = None\n",
    "    f_out = None\n",
    "    f_tot = None\n",
    "    for f in os.listdir(os.path.join(s,'Target_Powers')):\n",
    "        if 'Outer_Cone_Power.txt' in f:\n",
    "            f_out = f\n",
    "        elif 'Inner_Cone_Power.txt' in f:\n",
    "            f_in = f\n",
    "        elif 'Total_Power.txt' in f:\n",
    "            f_tot = f\n",
    "    \n",
    "    if f_in is not None:\n",
    "        data_in = np.loadtxt(os.path.join(s,'Target_Powers',f_in), skiprows=1)\n",
    "    if f_out is not None:\n",
    "        data_out = np.loadtxt(os.path.join(s,'Target_Powers',f_out), skiprows=1)\n",
    "    if f_tot is not None:\n",
    "        data_tot = np.loadtxt(os.path.join(s,'Target_Powers',f_tot), skiprows=1)\n",
    "    return data_in, data_out, data_tot\n",
    "\n",
    "data = {}\n",
    "inners = {}\n",
    "outers = {}\n",
    "total = {}\n",
    "shots = ['N201101', 'N201122', 'N210207', 'N210220']\n",
    "for s in shots:\n",
    "    temp = read_laser(s)\n",
    "    data[s] = temp\n",
    "    inners[s] = temp[0]\n",
    "    outers[s] = temp[1]\n",
    "    total[s] = temp[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_laser(ax, s, t0=0, t1=9):\n",
    "    inners, outers, total = data[s]\n",
    "    \n",
    "    ax.plot(inners[:,0], inners[:,1], c='C0', ls='--', lw=0.5)\n",
    "    ax.plot(inners[:,0], inners[:,2], c='C0', ls='-', lw=0.5)\n",
    "    \n",
    "    ax.plot(outers[:,0], outers[:,1], c='C1', ls='--', lw=0.5)\n",
    "    ax.plot(outers[:,0], outers[:,2], c='C1', ls='-', lw=0.5)\n",
    "    \n",
    "    ax2 = ax.inset_axes((0.12,0.6, 0.35, 0.35))\n",
    "    ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
    "    ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
    "    ax2.set_ylim(0.9,1.1)\n",
    "    \n",
    "    for a in [ax,ax2]:\n",
    "        a.set_xlim(t0, t1)\n",
    "    \n",
    "    ax.set_xlabel('Time (ns)')\n",
    "    ax.set_ylabel('Power (TW)')\n",
    "    ax.set_title(s)\n",
    "fig = plt.figure(figsize=(3.5,3))\n",
    "ax = fig.add_subplot(111)\n",
    "plot_laser(ax, 'N201101')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:11: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(inners[:,0], inners[:,2]/inners[:,1], c='C0', ls='-', lw=0.5)\n",
      "<ipython-input-27-06eb69c4f9ad>:12: RuntimeWarning: invalid value encountered in true_divide\n",
      "  ax2.plot(outers[:,0], outers[:,2]/outers[:,1], c='C1', ls='-', lw=0.5)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(6,6))\n",
    "axes = fig.subplots(2,2)\n",
    "\n",
    "plot_laser(axes[0][0], 'N201101')\n",
    "plot_laser(axes[0][1], 'N201122', t1=8)\n",
    "plot_laser(axes[1][0], 'N210207')\n",
    "plot_laser(axes[1][1], 'N210220', t1=8)\n",
    "plt.tight_layout()\n",
    "\n",
    "for ax in [*axes[0], *axes[1]]:\n",
    "    ax.text(5.5, 280, 'Outers', color='C1')\n",
    "    ax.text(5.5, 120, 'Inners', color='C0')\n",
    "    \n",
    "plt.savefig('Laser.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

